Analyzing biosignals using the R freeware (open source) tool

For researchers in electromyography (EMG), and similar biosginals, signal processing is naturally an essential topic. There are a number of excellent tools available. To these one may add the freely available open source statistical software package R, which is in fact also a programming language. It is becoming one the standard tools for scientists to visualize and process data. A large number of additional packages are continually contributed by an active community. The purpose of this paper is to alert biomechanics researchers to the usefulness of this versatile tool. We discuss a set of basic signal processing methods and their realizations with R which are provided in the supplementary material. The data used in the examples are EMG and force plate data acquired during a quiet standing test.

==> EMGfuns.R <==
############################################################
#
# 	Basic signal processing functions for EMG
# 	Frank Borg 2010 -
# 	  a. borgbros@netti.fi
#	    b. frank.borg@chydenius.fi
#	  Welmed Project, www.welmed.fi
#	  University of Jyväskylä
#	  Kokkola University Consortium Chydenius
#	  Bondegatan 2B, FIN-67701 Karleby, Finland 
#
#	
#
#	Version 19. August 2011
#
# corrected error in lines() argument of EMG_cauchyt() and related
# where time argument was missing in lines() -- 31.1.2014
#
############################################################

# Auxillary function

next2n <- function(n){
	if(n < 2) return(1)
	k <- 0
	m <- 1
	while(m < n){
		m <- 2*m
		k <- k+1
	}
	return(m)
}


# Wrapper for a basic plotting of EMG data. 
# Interactivity: Right clicking the graph will show the index of the point; to stop: left click --> stop.
# Indexes of the selected points are returned  
# Input:
#		V --			EMG data, array
#		sampFreq -- 	sampling frequency
#		start --		plots points V[start:stop]
#		stop --
#		title -- 	title for graph
#		ylab --		label for y-axis, also other parameters can be passed on to the built-in plot function
# Output:
#		list(fs = sampFreq, start = start, stop = stop, stdev = sd(V[start:stop]), locations = loc)
#		.....
#		locations --	vector with indexes of selected points	
EMG_plot <- function(V, 
					sampFreq = 1000, 
					start = 1, 
					stop = length(V), 
					title = paste("EMG data (", start, ", ", stop, ")"), ylab = "", ...){

	n <- length(V)
	if(n < 1) 
	if(start < 1) start <- 1
	if(stop > n) stop <- n
	if(stop <= start) return(-1) 
	if(sampFreq < 1) return(-3)
	
	time0 <- 1000*start/sampFreq
	time1 <- 1000*stop/sampFreq
	
	time <- 1000*seq(start, stop, 1)/sampFreq # time values in millisecond
	
	print(plot(time, V[start:stop], main = title, xlab = "Time (ms)", ylab = ylab, type = "l", ...))
	loc <- identify(time, V[start:stop]) # right clicking the graph will show the index of the point; to stop: left click --> stop 
	out <- list(fs = sampFreq, time0 = time0, time1 = time1, stdev = sd(V[start:stop]), locations = loc)
	
	return(out)

}

# This function computes the rectified values (absolute values) after we have subtracted the mean.
# Input: V -- vector with row EMG data
# Output: vector with rectified elements
EMG_rect <- function(V, 
					sampFreq = 1000, 
					plot = FALSE){
	n <- length(V)
	rectV <- abs(V - mean(V))
	n <- length(V)
	if(plot) print(plot(seq(0,n-1,1)*1000/sampFreq, rectV, type = "l", 
	main = "Rectified EMG", xlab = "Time (ms)", ylab = "rEMG"))
	return(list(rect = rectV, fs = sampFreq))

}

# Computes the Averaged Rectified Value (ARV) with lag = 0.
# Input: V -- vector with raw EMG data
#		sampFreq -- sampling rate S/s for the EMG data [default: 1000 S/s]
#        DT -- time window for the averaging in ms [default: 250 ms]
# Output: vector of averaged data
EMG_arv <- function(V, 
					sampFreq = 1000, 
					DT = 250, 
					plot = FALSE){
	n <- length(V)
	m <- floor(DT*sampFreq/1000) # size of DT in terms of number of points
	if(m < 2) return(-1)
	filter1 <- rep(1/m, m)
	rectV <- abs(V - mean(V))
	rectV <- filter(rectV, filter1, sides = 2, method = "convolution") # sides = 2 gives lag = 0
	if(plot) print(plot(seq(0,n-1,1)*1000/sampFreq, rectV, main = paste("Average Rectfied EMG (DT = ", DT, " ms)"), 
	type = "l", xlab = "Time (ms)", ylab = "avrEMG"))
	return(list(arv = rectV, fs = sampFreq, DT = DT)) 

}

# Computes an envelope for rectified EMG based on the RMS = sqrt(x1*x1 + .... + xn*xn)/n) with lag = 0.
# Input: V -- vector with raw EMG data
#		sampFreq -- sampling rate S/s for the EMG data [default: 1000 S/s]
#        DT -- time window for the averaging in ms [default: 250 ms]
# Output: vector of RMS data

EMG_rms <- function(V, 
					sampFreq = 1000, 
					DT = 250, 
					plot = FALSE, ...){
	n <- length(V)
	m <- floor(DT*sampFreq/1000) # size of DT in terms of number of points
	if(m < 2) return(-1)
	if(m > n) return(-2)
	filter1 <- rep(1/m, m)
	rectV <- abs(V - mean(V))
	rectV <- sqrt(filter(rectV*rectV, filter1, sides = 2, method = "convolution", ...)) # sides = 2 gives lag = 0
	if(plot) print(plot(seq(0,n-1,1)*1000/sampFreq, rectV, main = paste("RMS EMG (DT = ", DT, " ms)"), type = "l", 
	xlab = "Time (ms)", ylab = "rmsEMG")) 	
	return(list(rms = rectV, fs = sampFreq, DT = DT)) 

}

# Calculates the EMG turns per second (Willison 1963) = here the number of times amplitude of EMG crosses +/- limFact*stdev(EMG) per second.
# Input: 
#		V -- vector with raw EMG data
#		sampFreq -- sampling rate S/s for the EMG data [default: 1000 S/s]
#		limFact -- +/- stdev(V)*limFact determines the crossing level
#        DT -- time window for the averaging in ms [default: 250 ms]
# Output: 
#		list(turns.ps = turns_per_sec, turns.where = turns)
#		turns.ps -- turns per second
#		turns.where -- time points [index] where turns are counted 
EMG_turns <- function(V, 
					  sampFreq = 1000, 
					  limFact = 1.5, 
					  DT = 250, 
					  plot = FALSE){
	n <- length(V)
	limA <- sd(V)*limFact
	V_ <- V - mean(V) # subtract offset/bias
	m <- floor(sampFreq*DT/1000) 	
	if(m < 2) return(-1)
	if(m >= n) return(-2)
	turns <- rep(0,n)
	for(i in 1:(n-1)){
		if(V_[i] < limA & V_[i+1] >= limA) { # crosses upper level
			turns[i] <- 1.0
		}
		if(V_[i] > -limA & V_[i+1] <= -limA) { # crosses lower level 
			turns[i] <- 1.0 
		}
	}
	filt1 <- 1000*rep(1, m)/DT # normalization corresponds to turns per second
#	return(sqrt(filter(turns, filt1, sides = 2, method = "convolution"))) # sides = 2 gives lag = 0
	
	turns_per_sec <- filter(turns, filt1, sides = 2, method = "convolution") # sides = 2 gives lag = 0
	
	if(plot) {
		ymax <- max(turns_per_sec, na.rm = TRUE)
		print(plot(seq(0,n-1,1)*1000/sampFreq, ylim = c(0, ymax + 1), 
		turns_per_sec, main = paste("EMG, turns A (DT = ", DT, " ms)"), 
		type = "l", xlab = "Time (ms)", ylab = "turnsEMG")) 	
		scale_ <- max(1, 0.05*ymax)
		print(lines(seq(0,n-1,1)*1000/sampFreq, turns*scale_, col = "red"))		
	}	
	
#	return(scale_)
	return(list(turns.ps = turns_per_sec, turns.where = turns)) 
	
}

# Calculates the EMG turns per second (Willison 1963,1964) = here the number of consequtive turns whose amplitude difference exceeds limFact*stdev, counted per unit time. 
# Input: V -- vector with raw EMG data
#		sampFreq -- sampling rate S/s for the EMG data [default: 1000 S/s]
#		limFact -- stdev(V)*limFact determines the minimum difference between consequtive turns that are counted
#        DT -- time window for the averaging in ms [default: 500 ms]
# Output: 
#		list(turns.ps = turns_per_sec, turns.where = turns)
#		turns.ps -- turns per second
#		turns.where -- time points [index] where turns are counted 
EMG_wturns <- function(V, 
					   sampFreq = 1000, 
					   limFact = 1.5, 
					   DT = 250, 
					   plot = FALSE){
	n <- length(V)
	limA <- sd(V)*limFact
	V_ <- V - mean(V) # subtract offset/bias
	y <- diff(V_)
	m <- floor(sampFreq*DT/1000) 	
	if(m < 2) return(-1)
	if(m >= n) return(-2)
	turns <- rep(0,n)
	turnsi <- c(1)
	k <- 1
	
	for(i in 1:(n-2)){
		if(y[i]*y[i+1] < 0)
			if(abs(V_[turnsi[k]] - V_[i+1]) > limA){
				k <- k+1
				turnsi <- c(turnsi, i)
				turns[i+1] <- 1
			}		
		
	}
	filt1 <- 1000*rep(1, m)/DT # normalization corresponds to turns per second
	turns_per_sec <- filter(turns, filt1, sides = 2, method = "convolution") # sides = 2 gives lag = 0
	
	if(plot) {
		ymax <- max(turns_per_sec, na.rm = TRUE)
		print(plot(seq(0,n-1,1)*1000/sampFreq, ylim = c(0, ymax + 1), turns_per_sec, 
		main = paste("EMG, turns B (DT = ", DT, " ms)"), type = "l", 
		xlab = "Time (ms)", ylab = "turnsEMG")) 	
		scale_ <- max(1, 0.05*ymax)
		print(lines(seq(0,n-1,1)*1000/sampFreq, turns*scale_, col = "red"))		
	}
	
	return(list(turns.ps = turns_per_sec, turns.where = turns)) 
}


# EMG turns with histogram method. This is as EMG_wturns but uses the the histogram method
# instead of the *filter* function in order to sum up the turns per second.
EMG_whturns <- function(V, 
					    sampFreq = 1000, 
						limFact = 1.5, 
						DT = 250, 
						plot = FALSE){
	n <- length(V)
	limA <- sd(V)*limFact
	V_ <- V - mean(V) # subtract offset/bias
	y <- diff(V_)
	m <- floor(sampFreq*DT/1000) 	
	if(m < 2) return(-1)
	if(m >= n) return(-2)
	turns <- rep(0,n)
	turnsi <- c(1)
	k <- 1
	
	for(i in 1:(n-2)){
		if(y[i]*y[i+1] < 0)
			if(abs(V_[turnsi[k]] - V_[i+1]) > limA){
				k <- k+1
				turnsi <- c(turnsi, i)
				turns[i+1] <- 1
			}		
		
	}
	
	n_m <- floor(n/m)
	thist <- rep(0, n_m)
	for(i in 1:(n-1)) {
		ii <- floor(i/m)+1
		thist[ii] <- thist[ii] + turns[i] # cumputes the histogram of the nr of turns in the n_m subdivisions of the time interval
	}
	
	thist <- 1000*thist/DT
	
	if(plot) {
		
		ymax <- max(thist, na.rm = TRUE)
		time_ <- 1000*seq(0, n, m)/sampFreq
		print(plot(time_[1:length(thist)], thist, type = "l", main = "EMG turns, histogram method"))
		scale_ <- max(1, 0.05*ymax)
		print(lines(time_[1:length(thist)], turns*scale_, col = "red"))		
	}
	
	return(list(turns.ps = thist, turns.where = turns)) 
}



####  filters --> ####


# boxcar window
filtBoxcar <- function(n){
	if(n < 1) return(-1)
	return(rep(1,n))
} 

# Hann
filtHann <- function(n){
	if(n < 2) return(-1)
	fH <- rep(0,n)
	dummy <- 2*pi/n
	for(i in 1:n) fH[i] <- 0.5*(1- cos(dummy*(i-1)))
	return(fH)
}

# Bartlett -- triangular
filtBartlett <- function(n){
	if(n < 2) return(-1)
	fH <- rep(1,n)
	n2 <- n/2.0
	for(i in 1:n)
		fH[i] <- 1- abs((i - 1 - n2)/n2)
	return(fH)
}

# Welch
filtWelch <- function(n){
	if(n < 2) return(-1)
	fH <- rep(1,n)
	n2 <- n/2.0
	for(i in 1:n)
		fH[i] <- 1- ((i - 0.5 - n2)/n2)^2
	return(fH)
}

### <-- filters ###


#### spectrum functions --> ####


# Power spectrum density (PSD) estimate, 50% overlap method
# Input:
#		V -- EMG data 	
#		filt -- windowing method, one of the filter functions [default: filtWelch]
#		sampFreq -- sampling frequency S/s
#		DT -- window size in terms of ms
# Output:
#		list(psd = pw[1:m2]/scalef, freq = fq, meanf = meanf, medianf = medianf_)
#		psd -- Vector with elements = power (modulus of Fourier coeffcient squared)
#		freq -- frequency values for indexes i = 1 ... m2
#		meanf -- mean frequency
#		medianf -- median frequency
EMG_spec <- function(V, 
					 filt = filtWelch, 
					 sampFreq = 1000, 
					 DT = 256, 
					 highPass = 10, 
					 lowPass = 500, 
					 plot = FALSE){
	m <- floor(sampFreq*DT/1000) # window size in number of points
	if(m < 2) return(-1)
	n <- length(V)
	if(n < 2) return(-2)
	k <- floor(n/m)
	if(k < 2) return(-3)
	m_ <- nextn(m) # friendly size for fft
	filt_ <- filt(m)
	pw <- rep(0, m_)
	for(i in 1:k){
		i0 <- m*(i-1)+1
		i1 <- i0 + m -1
		x <- V[i0:i1]
		x <- x - mean(x)
		x <- x*filt_ # applies windowing function
		if(m_ > m) x <- c(x, rep(0, m_-m)) # zero-padding
		fx <- fft(x)
		pw <- pw + Re(fx*Conj(fx)) # sum squared amplitudes
	}
	
	m2 <- floor(m_/2)
	
	# overlapping windows
	if(m2 > 1)
	for(i in 1:(k-1)){
		i0 <- m*(i-1)+1 + m2
		i1 <- i0 + m -1
		x <- V[i0:i1]
		x <- x - mean(x)
		x <- x*filt_ # applies windowing function
		if(m_ > m) x <- c(x, rep(0, m_-m)) # zero-padding
		fx <- fft(x)
		pw <- pw + Re(fx*Conj(fx))
	}	
	
	fq <- seq(0,m2-1,1)*sampFreq/m_
	
	# calculate mean and median frequency
	meanf <- 0
	sump <- 0
	
	# calculate mean frequncy
	for(i in 1:m2){
		if(fq[i] >= highPass ){
			meanf <- meanf + fq[i]*pw[i]
			sump <- sump + pw[i] 
			if(fq[i] > lowPass) break
		}
	}	
	if(1 + sump == sump) return(-3) 
	meanf <- meanf/sump
	
	med_ <- sump*0.5 # 50% of the total power in the selected bandwidth
	medianf_ <- -1 
	sump_ <- 0
		
	# calculate median frequency
	for(i in 1:m2){
		if(fq[i] >= highPass ){
			sump_ <- sump_ + pw[i] 
			if(sump_ >= med_) { 
				medianf_ <- fq[i]
				break
			}	
		}
	}
	## end mean/median calc ##
	
	scalef <- mean(filt_*filt_)
	
	if(plot){
		print(plot(fq, pw[1:m2]/scalef, type = "l", xlab = "Frequency (Hz)", 
		ylab = "Power",  main = paste("Spectral density (DT =", DT, " ms)")))
	}
	
	return(list(psd = pw[1:m2]/scalef, freq = fq, meanf = meanf, medianf = medianf_)) # scaling equalizes the effects of different filters
	
}


# Auxillary function. Uses fourier power coefficients to calculate mean and median frequency.
# Input:
#		powV --		vector of power coefficients (magnitude of Fourier coeffcients squared)
#		highPass --	lower frequency limit
#		lowPass --	higher frequency limit
#		sampFreq --	sampling frequency (Hz)
# Output:
#		returns list(meanf = meanf, medianf = medianf, parameters = parameters)
#		with
#		parameters = list(fs <- sampFreq, highPass = highPass, lowPass = lowPass)
EMG_meanf <- function(powV, highPass = 10, lowPass = 500, sampFreq = 1000){
        n <- length(powV)
        if(sampFreq < 10) return(-1)
        if(highPass >= lowPass) return(-3)
        T_ <- n/sampFreq 
        n2 <- floor(n/2)  
        if(n2 < 2) return(-2)
        freq <- seq(0,n2-1,1)/T_
        k <- 0
        meanf <- 0
        sump <- 0
        
        # calculate mean frequncy
        for(i in 1:n2){
                if(freq[i] >= highPass ){
                        meanf <- meanf + freq[i]*powV[i]
                        sump <- sump + powV[i] 
                        if(freq[i] > lowPass) break
                }
        }       
        if(1 + sump == sump) return(-3) 
        meanf <- meanf/sump
        
        sump_ <- 0
        med_ <- sump*0.5 # 50% of the total power in the selected bandwidth
        medianf_ <- -1 
        
        # calculate median frequency
        for(i in 1:n2){
                if(freq[i] >= highPass ){
                        sump_ <- sump_ + powV[i] 
                        if(sump_ >= med_) { 
                                medianf <- freq[i]
                                break
                        }       
                }
        }
        
	parameters <- list(fs <- sampFreq, lowPass = lowPass, highPass = highPass)
    return(list(meanf = meanf, medianf = medianf, parameters = parameters))
        
}


# Uses Short Time Fourier Transformation method to calculate mean and median frequency as functions of time.
# Divides the input data into bins of size DT (in ms) for which it calculates the spectrum and the mean/median frequency.
# Uses 50% overlap.
# Input:
#		V -- EMG data
#		filt -- window function
#		sampFreq -- sampling frequency S/s
#		lowPass -- upper limit of the frequency band used for calculating mean/median frequency
#		highPass -- lower limit of the frequency band used for calculating mean/median frequency
#		DT -- window size in ms. Nominal frequency resolution 1/DT.
# Output:
#		list(meanf = meanf_[1,], medianf = meanf_[2,], time = seq(0, 2*k-2,1)*DT_) 
#		meanf -- array with mean frequency vs time
#		medianf -- array with median frequency vs time
#       time -- array with the time values time[i] that correspond to the index values i
EMG_stft_f <- function(V, 
					   filt = filtWelch, 
					   sampFreq = 1000, 
					   lowPass = 10, 
					   highPass = 500, 
					   DT = 256, 
					   plot = FALSE){
	m <- floor(sampFreq*DT/1000) # window size in number of points
	if(m < 2) return(-1)
	n <- length(V)
	if(n < 2) return(-2)
	k <- floor(n/m)
	if(k < 2) return(-3)
	m_ <- nextn(m) # friendly size for fft
	filt_ <- filt(m)
	meanf_ <- matrix(0,2,2*k-1)
		
	for(i in 1:k){
		i0 <- m*(i-1)+1
		i1 <- i0 + m -1
		x <- V[i0:i1]
		x <- x - mean(x)
		x <- x*filt_ # applies windowing function
		if(m_ > m) x <- c(x, rep(0, m_-m)) # zero-padding
		fx <- fft(x)
		pw <- Re(fx*Conj(fx)) # sum squared amplitudes
		lst <- EMG_meanf(pw, lowPass, highPass, sampFreq)
		meanf_[1,2*i-1] <- lst$meanf
		meanf_[2,2*i-1] <- lst$medianf
	}
	
	m2 <- floor(m/2)
	
	# overlapping windows
	if(m2 > 1)
	for(i in 1:(k-1)){
		i0 <- m*(i-1)+1 + m2
		i1 <- i0 + m -1
		x <- V[i0:i1]
		x <- x - mean(x)
		x <- x*filt_ # applies windowing function
		if(m_ > m) x <- c(x, rep(0, m_-m)) # zero-padding
		fx <- fft(x)
		pw <- Re(fx*Conj(fx))
		lst <- EMG_meanf(pw, lowPass, highPass, sampFreq)
		meanf_[1,2*i] <- lst$meanf
		meanf_[2,2*i] <- lst$medianf
	}	
	
	if(plot){
		DT_ <- 1000*n/sampFreq/(2*k-2) # ms
		ymax <- max(meanf_, na.rm = TRUE)
		ymin <- min(meanf_, na.rm = TRUE) 
		print(plot(seq(0, 2*k-2,1)*DT_, meanf_[1,], main = "STFT, mean et median frequency", 
		xlab = "Time (ms)", ylab = "Mean/Median frequency (blue)",  
		ylim = c(ymin, ymax), type = "l"))
		print(lines(seq(0, 2*k-2,1)*DT_, meanf_[2,], col = "blue"))
	}	
	
	parameters = list(fs = sampFreq, lowPass = lowPass, highPass = highPass, DT = DT)
	
	return(list(meanf = meanf_[1,], medianf = meanf_[2,], time = seq(0, 2*k-2,1)*DT_, parameters = parameters))
}

# Calculates and plots the spectrum using the built-in spectrum function <spectrum> with the autoregression method "ar"
# Input:
#		V -- 		raw EMG data 1D
#		sampFreq -- 	sampling frequency
# Output:
#		See the output values for spectrum [command: ?spectrum].	
EMGx_spec <- function(V, sampFreq = 1000, ...){
	V <- V - mean(V)
	spectrum(ts(V, frequency = sampFreq), log = "no", method = "ar", ...)
	return(res)
}

#### EMG-envelope --> ####

# Auxillary filter function
filtfBW0 <- function(freq, freqc, n){
	
	if(1 + freqc == freqc) return(0)
	if(n <= 0) return(0)
	return(1/(1 + (abs(freq/freqc))^n))
}

filtfCrit2 <- function(freq, freqc){
	
	if(1 + freqc == freqc) return(0)
	if(n <= 0) return(0)
	return(1/(1 + 1i*freq/freqc)^2)
}



# EMG low pass filter/envelope function. A zero-lag version of the Butterworth filter.
# Input:
#		V -- 		raw EMG data, 1D array
#		sampFreq -- sampling frequency
#		cutOff -- 	cut-off frequency
#		orderN -- 	order of the filter
# Output:
#		list(bw0 = Re(Vf_[1:n]), time = 1000*seq(0,n-1,1)/sampFreq)
#		bw0 -- 		vector containing filtered output
#		time -- 	the time array (millisecond)
EMG_bw0 <- function(V, 
				    sampFreq = 1000, 
					cutOff = 4, 
					orderN = 4, 
					plot = FALSE){
	n <- length(V)
	V_ <- abs(V - mean(V)) # rectifying
	n_ <- nextn(n) # fft friendly size
	if(n_ > n) V_ <- c(V_, rep(0, n_ - n)) # zero-padding
	T_ = n_/sampFreq
	fV_ <- fft(V_)
	
	# calculating the frequency array fq
	if((n_ %% 2) == 1) { # for odd n_	
		n2_ <- (n_ - 1)/2
		fq <- seq(1,n2_, 1)/T_ 
		fq <- c(0, fq, -rev(fq))
		#fq <- c(0, fq, -fq)
	}
	else { # for even n_
		n2_ <- n_/2
		fq <- seq(1,n2_,1)/T_
		fq	<- c(0, fq, -rev(fq[1:(n2_ -1)]))
		#fq	<- c(0, fq, -fq[1:(n2_ -1)])
	}
	
	# filtering the Fourier coefficients
	for(i in 1:n_) fV_[i] <- fV_[i]*filtfBW0(fq[i], cutOff, orderN)
	# inverse fft and normalization -- for large cutOff it should return the original signal 
	Vf_ <- fft(fV_, inverse = TRUE)/n_
	
	if(plot){
		print(plot(1000*seq(0,n-1,1)/sampFreq, Re(Vf_[1:n]), type = "l", main = paste("EMG envelope (bw0), 
		fc = ", cutOff, " Hz"), xlab = "Time (ms)", ylab = "bw0EMG"))
	}
	
	parameters <- list(fs = sampFreq, fc = cutOff, order = orderN)
	
	return(list(bw0 = Re(Vf_[1:n]), time = 1000*seq(0,n-1,1)/sampFreq, parameters = parameters))
	
}


# EMG low pass filter/envelope function. A phase shifted 2nd order critically damped filter.
# Input:
#		V -- 		raw EMG data, 1D array
#		sampFreq -- sampling frequency
#		cutOff -- 	cut-off frequency
# Output:
#		list(crit2 = Re(Vf_[1:n]), time = 1000*seq(0,n-1,1)/sampFreq)
#		crit2 -- 	vector containing filtered output
#		time -- 	time array (millisecond)
EMG_crit2 <- function(V, 
					  sampFreq = 1000, 
					  cutOff = 4, 
					  plot = FALSE){
	n <- length(V)
	V_ <- abs(V - mean(V)) # rectifying
	n_ <- nextn(n) # fft friendly size
	if(n_ > n) V_ <- c(V_, rep(0, n_ - n)) # zero-padding
	T_ = n_/sampFreq
	fV_ <- fft(V_)
	
	# calculating the frequency array fq
	if((n_ %% 2) == 1) { # for odd n_	
		n2_ <- (n_ - 1)/2
		fq <- seq(1,n2_, 1)/T_ 
		fq <- c(0, fq, -rev(fq))
		#fq <- c(0, fq, -fq)
	}
	else { # for even n_
		n2_ <- n_/2
		fq <- seq(1,n2_,1)/T_
		fq	<- c(0, fq, -rev(fq[1:(n2_ -1)]))
		#fq	<- c(0, fq, -fq[1:(n2_ -1)])
	}
	
	# filtering the Fourier coefficients
	for(i in 1:n_) fV_[i] <- fV_[i]*filtfCrit2(fq[i], cutOff)
	# inverse fft and normalization -- for large cutOff it should return the original signal 
	Vf_ <- fft(fV_, inverse = TRUE)/n_
	
	if(plot){
		print(plot(1000*seq(0,n-1,1)/sampFreq, Re(Vf_[1:n]), type = "l", main = paste("EMG envelope (crit2), fc = ", 
		cutOff, " Hz"), xlab = "Time (ms)", ylab = "crit2EMG"))
	}

	parameters = list(fs = sampFreq, fc = cutOff)
	
	return(list(crit2 = Re(Vf_[1:n]), time = 1000*seq(0,n-1,1)/sampFreq), parameters = parameters)
}


#### <-- EMG-envelope ####

#### <-- spectrum functions ####

#### simulated EMG --> #####

# Simulates stationary EMG signal with power spectrum density determined by the parameters lF (low frequency) and hF (high frequeny). 
# Model by E Shwedik et al 1977, IEEE Trans BME 24:417-24 (see also SENIAM 1999:70).
# Input:
#		n -- 				size of output data
#		sampFrequency -- 	sampling frequency
#		lF -- 				determines the low frequency end of the power spectrum
#		hF -- 				determines the high frequency end of the power spectrum (these parameters determine the theretical 
#			  				mean frequency of the power spectrum.
# Output:
#		list(sim = x[1:n], lF = lF, hF = hF, maxpowf = maxpowf, meanf = meanf)
#		sim -- 		simulated EMG data
#		hF -- 		high frequency limit parameter
#		lF -- 		low frequency limit parameter
#		maxpowf -- 	theoretical estimate of frequency where power will peak
#		meanf --  	theoretical mean frequency
EMG_sim <- function(n = 2048, 
					sampFreq = 1000, 
					lF = 10, 
					hF = 100, 
					plot = FALSE){
	if(n < 10) return(-1)
	if(sampFreq < 1) return(-2)
	if(lF >= hF) return(-3)
	n_ <- nextn(n) # friendly number for fft
	T_ <- n/sampFreq
	fq <- seq(1,n_,1)/T_ # frequency array
	amp <- rep(1,n_)
	arg <- runif(n_,0,1)*2*pi
	for(i in 1:n_) amp[i] <- exp(1i*arg[i])*hF^2*fq[i]/(sqrt(fq[i]^2 + lF^2)*(fq[i]^2 + hF^2))
	# apply inverse fft to simulated Fourier coefficients which must be an array of type 
	# c(c_0, c_1, ..., c_n, Conj(c_n, ..., c_1)) in order to produce a real signal. c_0 corresponds to the mean value of the signal. -->
	fx <- c(c(0,amp), Conj(rev(amp))) 
	x <- Re(fft(fx, inverse = TRUE))
	
	err <- 1
	
	if(lF >= hF) {
		 meanf <- "Err: lF set larger than hF"
		 maxpowf <- "Err: lF set larger than hF"
		err <- -1
	}
	if(lF < 1) {
		meanf <- "Err: lF too small"
		maxpowf <- "Err: lF too small"
		err <- -2
	}
	
	if(err > 0){
		meanf <- (2*hF/pi)*(hF^2 -lF^2 - 2*lF^2* log(hF/lF))/(hF - lF)^2 # theoretical mean frequency
		maxpowf <- sqrt(sqrt((hF/2)^4 + (lF*hF)^2/2) - (lF/2)^2) # theoretical frequency where max power is attained
	}	
		
	if(plot){
		print(plot(1000*seq(0,n-1,1)/sampFreq, x[1:n], type = "l", main = paste("Simulated EMG (lF = ", lF, ", hF = ", hF, ")"), 
		xlab = "Time (ms)", ylab = "simEMG"))
	}
	
	parameters <- list(fs = sampFreq, lF = lF, hF = hF)
	
	return(list(sim = x[1:n], maxpowf = maxpowf, meanf = meanf, parameters = parameters))
}   



#### <-- simulated EMG #####

#### Correlation, coherence funs --> ####


# Calculates the statistical coherency of two timeseries X and Y of the same length: 
#
#		coh(f) = <Conj(X(f))*Y(f)>/sqrt(<Conj(X(f))*X(f)>)/sqrt(<Conj(Y(f))*Y(f)>).
#
# It is based on an averaging procedure <.> which is defined by dividing the times serie 
# into blocks of time length DT. Quantities Q are calculated for these blocks and one 
# obtains <Q> by averaging Q over the blocks. For the blocks we use here a 50 % overlap.
# Input:
#		X -- 			data array 1D
#		Y -- 			data array 1D
#		sampFreq -- 	sampling frequency of the time series
#		DT -- 			size of the blocks in milliseconds
# Output:
#		list(coh = z, freq = fq, transf = h)
# 		coh -- 			coherency vector 
#		freq -- 		frequency (i-1)/DT up to i = floor(m/2)
#		transf -- 		transfer function H, y = H*x + n, in the frequency domain  
EMG_coh <- function(X, 
					Y, 
					sampFreq = 1000, 
					DT = 2000, 
					plot = FALSE){
	m <- floor(sampFreq*DT/1000) # window size in number of points
	if(m < 2) return(-1)
	n <- length(X)
	ny <- length(Y)
	if(ny != n) return(-4)
	if(n < 2) return(-2)
	k <- floor(n/m)
	if(k < 2) return(-3)
	m_ <- nextn(m) # friendly size for fft
#	m_ <- next2n(m)
	fxy <- rep(0, m_)
	fxx <- rep(0, m_)
	fyy <- rep(0, m_)
	
#	return(c(m_, n))
	
	for(i in 1:k){
		i0 <- m*(i-1)+1
		i1 <- i0 + m -1
		x <- X[i0:i1]
		x <- x - mean(x)
		y <- Y[i0:i1]
		y <- y - mean(y)
		
		if(m_ > m) {
			x <- c(x, rep(0, m_-m)) # zero-padding
			y <- c(y, rep(0, m_-m))
		}	
		fx <- fft(x)
		fxx <- fxx + Conj(fx)*fx
		fy <- fft(y)
		fyy <- fyy + Conj(fy)*fy
		fxy <- fxy + Conj(fx)*fy
	}
	
	m2 <- floor(m/2)
	
	# overlapping windows
	if(m2 > 1)
	for(i in 1:(k-1)){
	
		i0 <- m*(i-1)+1 + m2
		i1 <- i0 + m -1
		x <- X[i0:i1]
		x <- x - mean(x)
		y <- Y[i0:i1]
		y <- y - mean(y)
		
		if(m_ > m) {
			x <- c(x, rep(0, m_-m)) # zero-padding
			y <- c(y, rep(0, m_-m))
		}	
		
		fx <- fft(x)
		fxx <- fxx + Conj(fx)*fx
		fy <- fft(y)
		fyy <- fyy + Conj(fy)*fy
		fxy <- fxy + Conj(fx)*fy
	}	
	
	fxxyy <- sqrt(abs(fxx))*sqrt(abs(fyy))
#	mx <- min(abs(fxxyy))
#	if(mx + 1 == 1) fxxyy <- fxxyy + 1e-15
	z <- fxy/fxxyy
	h <- fxy/fxx # transfer function
	z <- z[1:m2]
	fq <- seq(0,m2-1,1)*sampFreq/m_ 	
	
	if(plot){
		maxy <- max(abs(c(Re(z), Im(z))))
		print(plot(fq, Re(z), 
		ylim = c(-maxy, maxy), type = "l", main = paste("Coherence plot, DT = ", DT, " (ms)"), 
		xlab = "Frequency", ylab = "Re (blue)/Im (red)", col = "blue"))
		print(lines(fq, Im(z), col = "red"))
	}
	
	return(list(coh = z, freq = fq, transf = h[1:m2]))
}


# Cross Correlation function ccf(t) := <X(u)Y(u-t)> /sqrt(<X^2>*<Y^2>) calculated using the fft method.
# This can be used for investigating e.g. whether Y contains a rough time shifted copy of X.
# Mean values ere subtracted from X and Y before proscessing.
# Input:
#		X -- 			vector with data points 
#		Y -- 			vector with data points
#		m -- 			2*m points in the ccf plot 
#		sampFreq -- 	sampling frequency
# Output:
#		list(ccf = ccf_, lag = lag, parameters = parameters)
#		ccf	--			2*m-1 ccf complex coefficients centered on zero lag
#		lag --        	lag ms
#		additional parameters can be passed to plot function
EMG_ccf <- function(X, 
					Y, 
					m = 50, 
					sampFreq = 1000, 
					plot = FALSE, ...){
	
	n <- length(X)
	if(m < 1) m <- 50
	if(n < 2*m+1) return(-3)
	if(sampFreq < 1) return(-2)
	
	if(length(Y) != n) return(-1)
	
	n_ <- nextn(1*n)

	time <- 1000*seq(0, n_ -1, 1)/sampFreq  # time in ms
		
	 	X_ <- X - mean(X)
		Y_ <- Y - mean(Y)
	
	if(n_ > n){
		fx <- fft(c(X_, rep(0, n_-n)))
		fy <- fft(c(Y_, rep(0, n_-n)))
	}	
	else {
		fx <- fft(X_)
		fy <- fft(Y_)
	}
	
	fxy <- fft(Conj(fx)*fy, inverse = TRUE)/n_
	
	w <- fxy/(sqrt(sum(X_^2))*sqrt(sum(Y_^2)))	
		
	ccf_ <- c(w[(n_-m + 1):(n_-1)], w[1:m]) # ccf coefficents centered on zero lag
	
	lag <- seq(-m+1,m-1, 1)*1000/sampFreq # lag in ms
	
	if(plot){
	#	print(plot(time[1:n], Re(w[1:n]), main = "Correlation", xlab = "Time (ms)", type = "l", ...))
		print(plot(lag, Re(ccf_), main = "Correlation", xlab = "Lag (ms)", type = "l", ylab = "CCF", ...))
	}
	
	parameters <- list(fs = sampFreq, n = n, m = m)
	
	return(list(ccf = ccf_, lag = lag, parameters = parameters))	
	
}


# EMG coherency fun based on the built-in spectrum function and plot.spec.coherency
# For information run ?spectrum
EMGx_coh <- function(X, Y, sampFreq = 1000, ...){

	n <- length(X)
	xy <- c(X - mean(X),Y - mean(Y))
	xy <- matrix(xy, n, 2)
	res <- spectrum(ts(xy, frequency = sampFreq), log = "no", plot = FALSE,  ...)
	#res <- spec.pgram(ts(xy, frequency = sampFreq), log = "no", plot = TRUE,  ...)
	print(plot.spec.coherency(res))	
	return(res)
}

# EMG CCF function based on the built-in ccf function. Lag opposite to EMG_ccf.
# For information run ?ccf 
EMGx_ccf <- function(X, Y, sampFreq = 1000, title = "Cross-correlation", ...){
	
	ccf_ <- ccf(ts(X - mean(X), frequency = sampFreq), ts(Y - mean(Y), frequency = sampFreq), type = "c")
	
	return(ccf_)
}

#### <-- Correlation, coherence funs ####

# Morlet-vTscharner Filter Bank Intensity Analysis inspired by v Tscharner (2000), J of Electromyography and Kinesiology 10: 433 - 445.
# The first version of this was written for Matlab v 6.1.
# Input: 
#	 	V -- 		1-dim data 
#	 	fs -- 		sampling frequency of data (S/s)
# 		alpha -- 	sqrt(alpha) characterizes the width of the freg. distribution of the Morlet function [typ. value alpha = 150]
# 		J -- 		number of center frequencies, indexed j = 0, ..., J-1 [typ. value J = 10]
# 		q -- 		offset parameter that determines the values of the center frequencies [typ. value q = 1.45]
# 		scale -- 	scale parameter that determines the values of the center frequencies [typ. value q = 0.5]
#		fc_exp --   exponent in the formula for the center frequencies [typical value 2.0]	
# 	
# Output:
# 		list(powc = B, freqc = Fc, meanf = meanf, parameters = parameters) 
#		powc -- 		N*J-matrix consisting of J columns (of size N) with power values corresponding to the center frequencies (index j), powc[time, freqc]  
# 		freqc -- 	array of the center frequenices
#		meanf -- 	array of time indexed mean frequencies based on averaging the center frequencies using power as weight
#		parameters -- list of the parameters = list(alpha = alpha, J = J, q = q_, fc_exp = fc_exp, scale = scale_)
EMG_morvt <- function(V, 
					  fs = 1000, 
					  alpha = 150, 
					  J = 10, 
					  q_ = 1.45, 
					  scale_ = 0.5, 
					  fc_exp = 2,
					  plot = FALSE) {

 explimit <- 20 # if x > explimit set exp(-x) = 0
 n <- length(V) 
 n_ <- nextn(n)
 T_ <- n_/fs 

 time <- seq(1,n,1)*1000/fs	
 
# calculating the frequency array fq
	if((n_ %% 2) == 1) { # for odd n_	
		n2_ <- (n_ - 1)/2
		fq <- seq(1,n2_, 1)/T_ 
		fq <- c(0, fq, -rev(fq))
		#fq <- c(0, fq, -fq)
	}
	else { # for even n_
		n2_ <- n_/2
		fq <- seq(1,n2_,1)/T_
		fq	<- c(0, fq, -rev(fq[1:(n2_ -1)]))
		#fq	<- c(0, fq, -fq[1:(n2_ -1)])
	}
 I_ <- seq(0, J-1, 1)
 Fc <- (q_ + I_)^fc_exp/scale_ # center frequencies according to the r = 2 formula
 lambda <- 2*pi*pi/alpha
 if(n_ > n)
	FX <- fft(c(V - mean(V), rep(0, n_ - n)))
 else
	FX <- fft(V - mean(V))
 
 B <- matrix(0, n, J)
 powc <- matrix(0, n, J)
 Q <- rep(0, n_)
 
  
 for(j in 1:J) {
	dummy <- lambda/Fc[j]
	for(k in 1:n_){
		u <- dummy*(fq[k] - Fc[j])^2
	#	return(u > explimit)
		if(u > explimit) 
			Q[k] <- 0
		else 
			Q[k] <- 1/exp(u)
	}
 
	S <- fft(FX*Q, inverse = TRUE)
	#powc[,j] <- abs(S[1:n]^2)/n/n
	powc[,j] <- abs(S[1:n]^2)/n_
 }
 
 meanf <- rep(0,n)
 
 for(i in 1:n)
	meanf[i] = mean(Fc*powc[i,])/mean(powc[i,])
 
	if(plot){
		
		maxp <- max(powc)
		labels = round(Fc[1:J])
		plot(time, powc[,1]/maxp, ylim = c(0,J), type = "l", yaxt = "n", main = "Morlet-vT Intensity analysis", 
		xlab = "Time (ms)", ylab = "Center frequency")
		if(J > 1)
		for(j in 2:J)
			lines(time, powc[,j]/maxp + j -1)
		axis(side = 2, at = 0:(J-1), labels = labels)
	} 
 
 parameters <- list(alpha = alpha, J = J, q = q_, fc_exp = fc_exp, scale = scale_)
 return(list(powc = powc, freqc = Fc, meanf = meanf, parameters = parameters))
 
}

# The Morlet function in frequency space
# Input:
#	f -- 		frequency argument
#	alpha --	sqrt(alpha) characterizes the width of the freg. distribution of the Morlet function [typ. value alpha = 150]
#	fc -- 	    center frequency
# Output:
#   function value		
EMG_fmorlet <- function(f = 0,
						alpha = 150,
						fc = 100){

	z <- 2*(pi^2)*((f - fc)^2)/alpha/fc
#	if(z > 30) return(0)
	return(1/exp(z))	
						
}

# Plots ten (or any other number) Morlet functions in frequency space at the center frequencies,
# and the sum of all the functions.
# Input:
# 		n -- 		number of points to be plotted
#		fmax --		upper range of the frequency interval
# For other input parameters see the function EMG_morvt.
# Output:
# Returns list(sum = ftot, freqc = Fc, parameters = parameters)
EMG_morvt_demo1 <- function(n = 1000, 
							fmax = 500, 
							alpha = 150, 
							J = 10, 
							q_ = 1.45, 
							scale_ = 0.5, 
							fc_exp = 2,
							plot = TRUE){

	
	
 if(n < 100) n <- 100
 f <- seq(1,n,1)*fmax/n 		
 I_ <- seq(0, J-1, 1)
 Fc <- (q_ + I_)^fc_exp/scale_ # center frequencies 
 
 ftot <- rep(0, n)
 for(j in 1:J) ftot <- ftot + EMG_fmorlet(f = f, alpha = alpha, fc = Fc[j])
 maxx <- max(1.2, ftot)
 
 xlab <- "Frequency (Hz)"
 ylab <- "Amplitude"
 main <- "Morlet-vT frequency decomposition"	
 
 if(plot){
	plot(f, EMG_fmorlet(f = f, alpha = alpha, fc = Fc[1]), ylim = c(0, maxx), 
	xlab = xlab, ylab = ylab, main = main, type = "l")
	for(j in 2:J) lines(f, EMG_fmorlet(f = f, alpha = alpha, fc = Fc[j]))
    lines(f, ftot, col = "red")
 }

 parameters <- list(n = n, fmax = fmax, alpha = alpha, J = J, q = q_, fc_exp = fc_exp, scale = scale_)
 return(list(sum = ftot, freqc = Fc, parameters = parameters))
}

#########################################################################

# Cauchy wavelet in frequency space
# Input:
#		f -- 			frequency (f >= 0)
#		s -- 			scale
#		fc -- 			center frequency
#
# Output:
#		function value (real valued)	
#

EMG_Cauchy <- function( f = 0,
					    fc = 10,
						s = 0.3){
	
	if(f < 0) return(0)
	if(fc <= 0) return(0)
	eta <- s*fc
	x <- f/fc
	z <- exp((1-x)*eta)
	z <- (x^eta)*z
	return(z)	
}						

# Plots ten (or any other number) Cauchy functions in frequency space at the center frequencies,
# and the sum of all the functions.
# Input:
# 		n -- 		number of points to be plotted
#		fmax --		upper range of the frequency interval
# For other input parameters see the function EMG_cauchyvt.
# Output:
# Returns list(sum = ftot, freqc = Fc, parameters = parameters)
EMG_cauchy_demo1 <- function(n = 1000, 
							fmax = 500, 
							J = 10, 
							q_ = 1.45, 
							scale_ = 0.5,
							fc_exponent = 2,	
							plot = TRUE){

	
	
 if(n < 100) n <- 100
 f <- seq(1,n,1)*fmax/n 		
 I_ <- seq(0, J-1, 1)
 Fc <- (q_ + I_)^fc_exponent/scale_ # center frquencies
 
 ftot <- rep(0, n)
 for(j in 1:J) ftot <- ftot + EMG_Cauchy(f = f, fc = Fc[j], s = scale_)
 maxx <- max(1.2, ftot)
 
 xlab <- "Frequency (Hz)"
 ylab <- "Amplitude"
 main <- "Cauchy-vT frequency decomposition"	
 
 if(plot){
	plot(f, EMG_Cauchy(f = f, fc = Fc[1], s = scale_), ylim = c(0, maxx), 
	xlab = xlab, ylab = ylab, main = main, type = "l")
	for(j in 2:J) lines(f, EMG_Cauchy(f = f, fc = Fc[j], s = scale_))
    lines(f, ftot, col = "red")
 }

 parameters <- list(n = n, fmax = fmax, fc_exp = fc_exponent, J = J, q = q_, scale = scale_)
 return(list(sum = ftot, freqc = Fc, parameters = parameters))
}


# Cauchy-vTscharner Filter Bank Intensity Analysis defined by v Tscharner (2000), J of Electromyography and Kinesiology 10: 433 - 445.
# Employs the damping factor and the smoothing of the **power**.
# This implementation made in cooperation with W Jeffrey Armstrong.
# Uses a Gaussian filter for low pass filtering *power*.
# Input: 
#	 	V -- 		1-dim data 
#	 	fs -- 		sampling frequency of data (S/s)
# 		J -- 		number of center frequencies, indexed j = 0, ..., J-1 [typ. value J = 10]
# 		q -- 		offset parameter that determines the values of the center frequencies [typ. value q = 1.45]
# 		scale -- 	scale parameter that determines the values of the center frequencies [typ. value q = 0.5]
# 	
# Output:
# 		list(powc = B, freqc = Fc, meanf = meanf, parameters = parameters) 
#		powc -- 		N*J-matrix consisting of J columns (of size N) with power values corresponding to the center frequencies (index j), powc[time, freqc]  
#		aver_pow_x --	average power of the in data V (this is essentially sd(V)^2
#		aver_pow_y --   average power based on the powc output
# 		freqc -- 	array of the center frequenices
#		meanf -- 	array of time indexed mean frequencies based on averaging the center frequencies using power as weight
#		parameters -- list of the parameters = list(alpha = alpha, J = J, q = q_, scale = scale_)
EMG_cauchyvt <- function(V, 
					  fs = 1000, 
					  J = 11, # must be at least 2
					  q_ = 1.45, 
					  scale_ = 0.3,  # value 0.3 adapted for EMG
					  fc_exp = 1.959,
					  plot = FALSE) {


 if(J < 2) return(-1)
 
 n <- length(V) 
 n_ <- nextn(n)
 
 T_ <- n_/fs 

 time <- seq(1,n,1)*1000/fs	
 
# calculating the frequency array fq
	if((n_ %% 2) == 1) { # for odd n_	
		n2_ <- (n_ - 1)/2
		fq <- seq(1,n2_, 1)/T_ 
		fq <- c(0, fq, -rev(fq))
		#fq <- c(0, fq, -fq)
	}
	else { # for even n_
		n2_ <- n_/2
		fq <- seq(1,n2_,1)/T_
		fq	<- c(0, fq, -rev(fq[1:(n2_ -1)]))
		#fq	<- c(0, fq, -fq[1:(n2_ -1)])
	}
 I_ <- seq(0, J-1, 1)
 Fc <- (q_ + I_)^fc_exp/scale_ # center frequencies 

 if(n_ > n)
	FX <- fft(c(V - mean(V), rep(0, n_ - n)))
 else
	FX <- fft(V - mean(V))
 
 B <- matrix(0, n_, J)
 powc <- matrix(0, n, J)
 Q <- rep(0, n_)
 G <- rep(0, n_)
 Q1 <- matrix(0, n_, J)
   
	for(j in 1:J) {

		for(k in 1:n_){
			Q1[k,j] <- EMG_Cauchy(f = fq[k], fc = Fc[j], s = scale_)
		}
 
	}
 
	for(j in 1:J) {

		for(k in 1:n_){
			Q[k] <- EMG_Cauchy(f = fq[k], fc = Fc[j], s = scale_)
			G[k] <- fkGauss(j, fq[k])
			for(s in 1:(J-2))
				if(fq[k] > (Fc[s]+Fc[s+1])/2 & fq[k] <= (Fc[s+1]+Fc[s+2])/2)
					Q[k] <- Q[k]/sqrt(Q1[k,s]^2 + Q1[k,s+1]^2 + Q1[k,s+2]^2)  # **damping**
			
		}
		S <- fft(FX*Q, inverse = TRUE) # apply Cauchy-vT filter
		B[,j] <- 2*abs(S[1:n_]^2)/n_   # **power**
		B[,j] <- Re(fft(fft(B[,j])*G, inverse = TRUE))/n_ # low pass Gauss filtering of **power**
		powc[,j] <- B[1:n, j]
	}
  
 meanf <- rep(0,n)
 
 for(i in 1:n)
	meanf[i] = mean(Fc*powc[i,])/mean(powc[i,])
 
	if(plot){
		
		maxp <- max(powc)
		labels = round(Fc[1:J])
		plot(time, powc[,1]/maxp, ylim = c(0,J), type = "l", yaxt = "n", main = "Cauchy-vT Intensity analysis w/ Gaussian filter and damping", 
		xlab = "Time (ms)", ylab = "Center frequency")
		if(J > 1)
		for(j in 2:J)
			lines(time, powc[,j]/maxp + j -1)
		axis(side = 2, at = 0:(J-1), labels = labels)
	} 
 
 aver_pow_x <- sd(V)^2 # average power of signal
 aver_pow_y <- sum(powc)/n/n # average power based on the powc output
 parameters <- list(J = J, q = q_, fc_exp = fc_exp, scale = scale_)
 return(list(powc = powc, aver_pow_x = aver_pow_x, aver_pow_y = aver_pow_y, freqc = Fc, meanf = meanf, parameters = parameters))
 
}


# Cauchy-vTscharner Filter Bank Intensity Analysis defined by v Tscharner (2000), J of Electromyography and Kinesiology 10: 433 - 445.
# Adaption for MMG: Beck et alii (2008), Biomedical Signal Processing and Control 3: 255 - 266.
# Employs the damping factor and the smoothing of power.
# This implementation made in cooperation with W Jeffrey Armstrong.
# Uses a Gaussian filter for low pass filtering of **power**.
# Input: 
#	 	V -- 		1-dim data 
#	 	fs -- 		sampling frequency of data (S/s)
# 		J -- 		number of center frequencies, indexed j = 0, ..., J-1 [typ. value J = 10]
# 		q -- 		offset parameter that determines the values of the center frequencies [typ. value q = 1.45]
# 		scale -- 	scale parameter that determines the values of the center frequencies [typ. value q = 0.5]
# 	
# Output:
# 		list(powc = B, freqc = Fc, meanf = meanf, parameters = parameters) 
#		powc -- 		N*J-matrix consisting of J columns (of size N) with power values corresponding to the center frequencies (index j), powc[time, freqc]  
#		aver_pow_x --	average power of the in data V (this is essentially sd(V)^2
#		aver_pow_y --   average power based on the powc output
# 		freqc -- 	array of the center frequenices
#		meanf -- 	array of time indexed mean frequencies based on averaging the center frequencies using power as weight
#		parameters -- list of the parameters = list(alpha = alpha, J = J, q = q_, scale = scale_)
EMG_cauchyvt2 <- function(V, 
					  fs = 1000, 
					  J = 11, # must be at least 2
					  q_ = 1.45, 
					  scale_ = 1,  # value 1 adapted for MMG
					  fc_exp = 1.959,
					  plot = FALSE) {


 if(J < 2) return(-1)
 
 n <- length(V) 
 n_ <- nextn(n)
 
 T_ <- n_/fs 

 time <- seq(1,n,1)*1000/fs	
 
# calculating the frequency array fq
	if((n_ %% 2) == 1) { # for odd n_	
		n2_ <- (n_ - 1)/2
		fq <- seq(1,n2_, 1)/T_ 
		fq <- c(0, fq, -rev(fq))
		#fq <- c(0, fq, -fq)
	}
	else { # for even n_
		n2_ <- n_/2
		fq <- seq(1,n2_,1)/T_
		fq	<- c(0, fq, -rev(fq[1:(n2_ -1)]))
		#fq	<- c(0, fq, -fq[1:(n2_ -1)])
	}
 I_ <- seq(0, J-1, 1)
 Fc <- (q_ + I_)^fc_exp/scale_ # center frequencies 

 if(n_ > n)
	FX <- fft(c(V - mean(V), rep(0, n_ - n)))
 else
	FX <- fft(V - mean(V))
 
 B <- matrix(0, n_, J)
 powc <- matrix(0, n, J)
 Q <- rep(0, n_)
 G <- rep(0, n_)
 Q1 <- matrix(0, n_, J)
   
	for(j in 1:J) {

		for(k in 1:n_){
			Q1[k,j] <- EMG_Cauchy(f = fq[k], fc = Fc[j], s = scale_)
		}
 
	}
 
	for(j in 1:J) {

		for(k in 1:n_){
			Q[k] <- EMG_Cauchy(f = fq[k], fc = Fc[j], s = scale_)
			G[k] <- fk2Gauss(j, fq[k])
			for(s in 1:(J-2))
				if(fq[k] > (Fc[s]+Fc[s+1])/2 & fq[k] <= (Fc[s+1]+Fc[s+2])/2)
					Q[k] <- Q[k]/sqrt(Q1[k,s]^2 + Q1[k,s+1]^2 + Q1[k,s+2]^2)  # **damping**
			
		}
		S <- fft(FX*Q, inverse = TRUE) # apply Cauchy-vT filter
		B[,j] <- 2*abs(S[1:n_]^2)/n_   # **power**
		B[,j] <- Re(fft(fft(B[,j])*G, inverse = TRUE))/n_ # low pass Gauss filtering of **power**
		powc[,j] <- B[1:n, j]
	}
  
 meanf <- rep(0,n)
 
 for(i in 1:n)
	meanf[i] = mean(Fc*powc[i,])/mean(powc[i,])
 
	if(plot){
		
		maxp <- max(powc)
		labels = round(Fc[1:J])
		plot(time, powc[,1]/maxp, ylim = c(0,J), type = "l", yaxt = "n", main = "Cauchy-vT Intensity analysis w/ Gaussian filter and damping", 
		xlab = "Time (ms)", ylab = "Center frequency")
		if(J > 1)
		for(j in 2:J)
			lines(time, powc[,j]/maxp + j -1)
		axis(side = 2, at = 0:(J-1), labels = labels)
	} 
 
 aver_pow_x <- sd(V)^2 # average power of signal
 aver_pow_y <- sum(powc)/n/n # average power based on the powc output
 parameters <- list(J = J, q = q_, fc_exp = fc_exp, scale = scale_)
 return(list(powc = powc, aver_pow_x = aver_pow_x, aver_pow_y = aver_pow_y, freqc = Fc, meanf = meanf, parameters = parameters))
 
}


# Gaussian filter -->

fk2Gauss <- function(j = 0, f = 0){ # filter in frequency space adapted for MMG
	sigma <- 0
	if(j == 1) sigma <- 114.75 # 3/8 * time resolution in ms [Beck et al 2008] for scale = 1, q = 1.45
	if(j == 2) sigma <- 66.75
	if(j == 3) sigma <- 48.75
	if(j == 4) sigma <- 38.25
	if(j == 5) sigma <- 31.5
	if(j == 6) sigma <- 27
	if(j == 7) sigma <- 23.25
	if(j == 8) sigma <- 21
	if(j == 9) sigma <- 18.75
	if(j == 10) sigma <- 16.5
	if(j == 11) sigma <- 15.75
	if(sigma < 0.001) return(1)
	sigma <- sigma/1000 # from ms to sec 
	return (exp(-(2*(pi*f*sigma)^2))) # filter in frequency space: sigma(freq)*sigma(time) = 1/2/pi

}

fkGauss <- function(j = 0, f = 0){ # filter in frequency space adapted for EMG
	sigma <- 0
	if(j == 1) sigma <- 28.69 # 3/8 * time resolution in ms [v Tscharner 2000] for scale = 0.3, q = 1.45
	if(j == 2) sigma <- 22.12
	if(j == 3) sigma <- 15.19
	if(j == 4) sigma <- 11.81
	if(j == 5) sigma <- 9.75
	if(j == 6) sigma <- 8.06 
	if(j == 7) sigma <- 7.31 
	if(j == 8) sigma <- 6.19 
	if(j == 9) sigma <- 5.62
	if(j == 10) sigma <- 5.06 
	if(j == 11) sigma <- 4.50
	if(sigma < 0.001) return(1)
	sigma <- sigma/1000 # from ms to sec 
	return (exp(-(2*(pi*f*sigma)^2))) # filter in frequency space: sigma(freq)*sigma(time) = 1/2/pi

}




#######################################################################
# Multi-resolution analysis (MRA). A wrapper for mra function of the <wavelets> package.
# Input:
#		X --			EMG data, vector
#		sampFreq -- 	Sampling freguency
#		J -- 		number of levels, restricted by the size if the filter and data [see Jmax in the code below]
#		filter --     the wavelet filter: haar, d4, d6, ..., d20 (Daubechies), c6, c12, ..., c30, and so on. For information enter ?wt.filter  
#		plot --		if set TRUE plots the detail D decomposition of the signal
#		... --		paramters that can be passed on to the mra function
# Output:
#		returns the output of the mra function, for information enter ?mra 
#		The output is a S4 class object with slots. For instance, the detail coefficients are in @D[[level]], and the sum coefficients in @S[[level]
EMGx_mra <- function(X, 
					 sampFreq = 1000, 
					 J = Jmax, # use J = Jmax to obtain full resolution 
					 filter = "haar", 
					 plot = FALSE, 
					 title = paste("MRA, filter = ", filter), ...){

	n <- length(X)
	
	n_ <- nextn(n,2) # mra fun *seems* to require data size = power of 2
	
	X_ <- X
	
	if(n_ > n) X_ <- c(X, rep(0, n_ - n)) 
	
	if(sampFreq < 1) return(-2) 
	
	time <- seq(1,n,1)*1000/sampFreq
	
	library(wavelets)
	
	filter_info <- wt.filter(filter)
	
	fn <- filter_info@L # filter length
	
	Jmax <- floor(log((n-1)/(fn-1) +1)/log(2)) # highest level of resolution
	
	if(J > Jmax){
		print(paste("Too big J. Jmax = ", Jmax))
		return(-1)
	}	
	
	xw <- mra(X_, n.levels = J, filter = filter, ...)
	mx <- max(X) 
	nl <- xw@level # number of levels
	
	# sums the components ...
	
	sumF <- rep(0,n)
	sumF <- xw@S[[nl]][1:n] + xw@D[[nl]][1:n]
	for(i in 1:(nl-1)) sumF <- sumF + xw@D[[i]][1:n] 
	
	# sumF is the reconstituted signal, should be = X
	
	if(plot){
		labels = 1:nl
		print(plot(time, X/mx, ylim = c(-1,J+1), col = "green",  type = "l", yaxt = "n", main = title, 
		xlab = "Time (ms)", ylab = "Level"))
		if(nl > 1)
		for(j in 1:nl)
			#print(lines(xw@D[[j]]/mx + j))
		  print(lines(time, xw@D[[j]]/mx + j))
		axis(side = 2, at = 0:(nl), labels = c("EMG",labels))
		
	}
	parameters = list(fs = sampFreq, J = J, Jmax = Jmax, filter = filter)
	return(list(mra = xw, parameters = parameters))

}


# Downsamples vector X[1:n] with n points to a vector z with n2 < n points
# Input:
#		X --		data vector
#		n --		n must be of the size of X or less
#		n2 --	size of downsampled vector z
# Output:
#		z -- 	downsampled vector (returned by the function)	
downSample <- function(X, n, n2){
	if(n2 < 2) return(-1)
	z <- rep(0, n2)
	for(i in 1:n2){
		j <- 1 + floor((i*(n-1)/n2))
		z[i] <- X[j]
	}
	return(z)	
}

==> anc/EMGfiles.R <==



# Demonstrates batch analysis of data.
# The data is in multiple files that are selected interactively
# and put into a file list. Data files supposed to be of asci type with
# EMG data in column 1.
# F Borg 2010 -

# filelist -- contains paths to asci files with EMG data


library(tcltk)  # required for tk_choose.files etc


Filters <- matrix(c("EMG data", ".asc", "All files", "*"),
                  2, 2, byrow = TRUE)

if(interactive()) filelist <- tk_choose.files(filter = Filters)


outputpdf <- "C:/EMGanalysis1.pdf"  # output graphs to this file
outputtxt <- "C:/EMGanalysis1.txt"  # output text/numbers to this file

pdf(outputpdf) # open the pdf driver
fp <- file(outputtxt, "w") # open text-file for wirting
n <- length(filelist) 

for(i in 1:n){
	EMG <- read.table(filelist[i], header = FALSE)
	title <- paste("Data from ", filelist[i])
	cat("Standar deviation = ", sd(EMG$V1), " for data EMG$V1 in file ", filelist[i], "\n", file = fp)
	plot(EMG$V1, main = title, type = "l")
}

close(fp) # close the text file
dev.off() # close the pdf driver


==> anc/data.bal <==
5.339060	-28.719252	806.477765
5.386724	-28.772052	805.371949
5.445957	-28.836858	804.392638
5.479226	-28.864225	803.708695
5.499837	-28.963399	803.623097
5.512823	-29.119248	803.807884
5.494478	-29.215666	804.321436
5.513231	-29.374332	804.861396
5.569003	-29.509864	805.772270
5.535665	-29.683837	806.582762
5.536446	-29.792561	807.460866
5.536444	-29.892603	808.435185
5.513367	-29.945999	808.897901
5.521601	-29.982887	809.075515
5.492643	-30.051666	809.053419
5.425758	-30.041955	808.917061
5.358671	-30.097577	808.662604
5.311062	-30.102641	808.234793
5.308634	-30.072828	807.756100
5.244550	-30.095903	807.357912
5.209611	-30.095523	806.920786
5.112142	-30.084245	806.727737
5.050720	-30.067905	806.694201
5.018268	-30.080305	806.326160
4.984915	-30.075382	806.304647
4.938771	-30.077516	806.310656
4.903522	-30.043983	806.705482
4.872428	-29.959148	806.917459
4.811968	-29.888576	807.107595
4.727201	-29.823526	807.186416
4.689957	-29.762615	807.189977
4.649083	-29.720121	807.090741
4.588454	-29.662243	806.955710
4.583697	-29.611124	806.947596
4.533247	-29.607554	806.922932
4.457394	-29.557730	807.010507
4.422991	-29.569233	807.082630
4.348286	-29.591423	807.130065
4.281384	-29.547389	807.165936
4.151018	-29.476401	807.368235
4.028573	-29.472964	807.496805
3.897300	-29.474636	807.586142
3.775795	-29.393449	807.504958
3.686474	-29.387136	807.398833
3.578238	-29.335578	807.040600
3.462080	-29.277668	806.878030
3.260480	-29.277708	806.773626
3.137199	-29.293201	806.655476
2.942792	-29.286460	806.627083
2.738035	-29.254312	806.640908
2.564321	-29.215818	806.784664
2.366660	-29.187113	806.861907
2.182679	-29.153867	807.059468
2.002279	-29.238397	807.017745
1.794505	-29.260695	807.196656
1.628002	-29.314787	807.384377
1.469905	-29.338539	807.367842
1.264507	-29.365169	807.372073
1.124376	-29.427645	807.403209
0.983110	-29.519237	807.515143
0.839061	-29.607445	807.558070
0.724160	-29.711884	807.459366
0.597875	-29.879003	807.500959
0.530168	-30.079736	807.831824
0.442360	-30.209559	808.265744
0.356920	-30.371268	808.609316
0.262046	-30.592874	808.797974
0.223478	-30.725198	808.831658
0.190119	-30.878449	808.549380
0.171544	-31.044884	808.034978
0.183846	-31.121322	807.482419
0.141942	-31.219790	806.803049
0.108206	-31.295350	806.334865
0.108673	-31.365552	805.764624
0.091701	-31.477663	805.142228
0.103305	-31.592733	804.562522
0.088677	-31.724404	804.223172
0.096444	-31.904412	804.160385
0.110644	-32.009809	804.387892
0.138735	-32.147237	804.879567
0.174107	-32.319852	805.181598
0.167169	-32.474253	805.742468
0.156167	-32.652891	806.290912
0.188521	-32.818208	806.891008
0.161775	-32.972128	807.500293
0.162057	-33.070954	808.083159
0.167995	-33.131657	808.611897
0.172257	-33.190433	809.068871
0.140978	-33.160902	809.288498
0.127144	-33.105002	809.313471
0.135424	-32.995948	808.966195
0.090371	-32.802665	808.724824
0.057951	-32.699671	808.238186
0.032455	-32.579832	807.724626
-0.040442	-32.471336	807.309802
-0.144743	-32.358590	806.627010
-0.162926	-32.218074	806.105294
-0.260517	-32.013510	805.942078
-0.335159	-31.901625	805.762552
-0.416709	-31.732035	805.791375
-0.503885	-31.607347	806.120720
-0.581205	-31.512123	806.377255
-0.710341	-31.367037	806.742917
-0.828286	-31.274476	807.080954
-0.936200	-31.120222	807.413657
-1.050662	-30.986476	807.420935
-1.167397	-30.846225	807.475984
-1.268598	-30.717771	807.558555
-1.416880	-30.610292	807.423387
-1.523439	-30.403417	807.287390
-1.658170	-30.292976	806.983750
-1.798241	-30.211183	806.712452
-1.877738	-30.103230	806.698386
-1.953933	-29.986786	806.413614
-2.046223	-29.848232	806.541211
-2.182764	-29.752001	806.626073
-2.321971	-29.683729	806.821884
-2.446253	-29.598956	806.918796
-2.558642	-29.630244	806.895910
-2.730790	-29.536850	807.095000
-2.838517	-29.476583	807.086065
-2.966257	-29.383949	807.113493
-3.042862	-29.411345	807.088582
-3.150086	-29.452525	807.020866
-3.262939	-29.390496	806.813009
-3.291372	-29.388748	806.734741
-3.387586	-29.315669	806.623642
-3.449640	-29.265670	806.684215
-3.576290	-29.233514	806.720028
-3.632937	-29.164688	806.868057
-3.690038	-29.156616	807.298418
-3.766460	-29.066714	807.654576
-3.842303	-29.030037	807.964588
-3.843014	-28.945808	808.324401
-3.913648	-28.901597	808.080702
-4.010270	-28.846256	807.725348
-4.055252	-28.736928	807.747713
-4.125146	-28.673526	808.010021
-4.280322	-28.607583	808.316780
-4.415081	-28.505079	808.416980
-4.644445	-28.420209	808.091213
-4.852607	-28.247885	807.769997
-5.085030	-28.088978	807.472401
-5.379532	-27.891507	807.159328
-5.563528	-27.664948	806.941001
-5.791073	-27.356049	806.648723
-5.989967	-27.087145	805.970336
-6.195930	-26.898591	805.341960
-6.413690	-26.711783	804.891278
-6.638333	-26.464307	804.492459
-6.912502	-26.284268	804.113580
-7.286186	-26.128437	804.248455
-7.577111	-26.032934	804.470344
-7.857189	-26.016644	804.652163
-8.046727	-25.994624	805.124329
-8.174220	-26.094390	805.950011
-8.276119	-26.260592	806.841827
-8.391717	-26.426335	807.944115
-8.500137	-26.569020	808.944323
-8.557668	-26.733487	809.655147
-8.649549	-26.911545	810.079381
-8.743058	-27.087117	810.166586
-8.823743	-27.153280	809.785771
-8.919785	-27.312574	809.237727
-8.985603	-27.460260	808.557244
-9.070208	-27.518286	807.887204
-9.194506	-27.653757	807.131285
-9.243145	-27.837098	806.408278
-9.278732	-28.082355	805.762979
-9.277788	-28.329362	805.362166
-9.360744	-28.549759	805.144350
-9.407989	-28.803270	805.185602
-9.459309	-29.004126	805.633877
-9.520082	-29.214362	805.955686
-9.570515	-29.481120	806.388034
-9.651327	-29.691821	806.779124
-9.685938	-29.931774	807.031090
-9.716377	-30.194431	807.126372
-9.696525	-30.449238	807.348985
-9.697810	-30.685367	807.592430
-9.635441	-30.962493	807.555516
-9.594649	-31.208272	807.699872
-9.503486	-31.462447	807.693856
-9.463744	-31.706823	807.579530
-9.363986	-31.913556	807.453729
-9.320133	-32.174313	807.351150
-9.255583	-32.379865	807.146754
-9.201934	-32.626817	807.038098
-9.121848	-32.842008	806.779515
-9.073749	-33.086102	806.764629
-9.050223	-33.223917	806.808008
-9.005561	-33.370144	806.929784
-8.944006	-33.479509	806.967543
-8.914288	-33.568486	807.116855
-8.835502	-33.626218	807.239868
-8.787367	-33.614675	807.309598
-8.776138	-33.649537	807.219168
-8.812400	-33.671202	807.055899
-8.833292	-33.628793	806.990074
-8.803878	-33.584324	806.912685
-8.769594	-33.507779	806.913915
-8.748577	-33.490015	806.829764
-8.712603	-33.479724	806.706852
-8.680000	-33.474484	806.469377
-8.671325	-33.488415	806.372541
-8.650077	-33.552763	806.486016
-8.553285	-33.615453	806.847166
-8.524584	-33.715082	807.237660
-8.496700	-33.799289	807.381423
-8.436498	-33.910734	807.398004
-8.423527	-34.011087	807.504828
-8.354508	-34.138399	807.907331
-8.290773	-34.255371	808.674015
-8.175649	-34.449045	809.210973
-8.071935	-34.538605	809.330966
-8.004679	-34.701844	809.244915
-7.934320	-34.803608	808.888575
-7.823770	-34.934647	808.228146
-7.734529	-35.003294	807.634547
-7.629523	-34.991087	806.906440
-7.515204	-35.001653	805.964580
-7.447627	-35.074008	804.985244
-7.349909	-35.042121	804.134393
-7.293626	-35.016682	803.484755
-7.183379	-35.010086	803.283756
-7.088881	-35.052948	803.651084
-6.944338	-35.109534	804.392086
-6.761103	-35.135568	805.504367
-6.641496	-35.141502	806.667522
-6.514909	-35.143497	807.629109
-6.364184	-35.157905	808.762125
-6.127642	-35.102163	809.466697
-5.932810	-35.094803	809.721044
-5.680771	-35.003055	809.838602
-5.375022	-34.835068	809.773752
-5.042300	-34.637544	809.646564
-4.669749	-34.368881	809.211159
-4.324685	-34.107534	808.558114
-3.958545	-33.857006	807.651911
-3.585346	-33.632719	806.977254
-3.268984	-33.459892	806.542240
-2.897009	-33.295382	806.234316
-2.506223	-33.187180	806.058123
-2.103416	-33.104707	805.839389
-1.736533	-33.104540	805.709601
-1.454450	-33.132277	805.662695
-1.202167	-33.119542	805.664687
-0.938460	-33.170125	805.831589
-0.669509	-33.188500	806.104505
-0.414143	-33.286691	806.330846
-0.179010	-33.250459	806.516720
0.008407	-33.309076	806.751884
0.176904	-33.328431	806.870479
0.325279	-33.373806	806.994719
0.455481	-33.353276	807.372536
0.552954	-33.372771	807.496182
0.647349	-33.374552	807.725390
0.784515	-33.353573	807.811347
0.886326	-33.296426	807.773855
0.884416	-33.256074	807.768459
0.947033	-33.166122	807.691994
1.034625	-33.125775	807.599758
1.082090	-33.017281	807.429900
1.204167	-32.972388	807.217671
1.381499	-32.903897	807.244036
1.418907	-32.782446	807.206831
1.518762	-32.697081	807.048995
1.596644	-32.646784	807.071715
1.697424	-32.607978	807.079029
1.720858	-32.536065	806.999003
1.771380	-32.423052	807.013058
1.791655	-32.270468	807.172176
1.784625	-32.180290	807.188374
1.769666	-32.096393	807.168398
1.792281	-31.970474	807.092300
1.821472	-31.939836	807.053651
1.829891	-31.823980	806.910817
1.773518	-31.749231	806.875211
1.772848	-31.707195	806.764548
1.727770	-31.669931	806.713756
1.680391	-31.622791	806.843696
1.576468	-31.522111	807.003876
1.412256	-31.495248	807.114578
1.277993	-31.520853	807.399274
1.130962	-31.494676	807.464814
0.916715	-31.447151	807.443041
0.720337	-31.443001	807.643406
0.504049	-31.387293	808.169591
0.247098	-31.305248	808.729269
0.007444	-31.217814	809.219771
-0.276577	-31.183392	809.528244
-0.493391	-31.082846	809.437902
-0.707120	-30.973079	808.931881
-0.901067	-30.805912	808.306485
-1.068326	-30.616200	807.672312
-1.156368	-30.437522	806.957364
-1.173404	-30.263816	806.339693
-1.197124	-30.037892	805.589733
-1.143923	-29.859779	804.821960
-1.088696	-29.735687	804.137481
-1.001933	-29.603981	803.881216
-0.935658	-29.459915	803.971299
-0.830840	-29.363519	804.253517
-0.770178	-29.304766	804.805855
-0.714191	-29.117517	805.495580
-0.688793	-28.946395	806.297062
-0.628013	-28.811728	806.971052
-0.568297	-28.647548	807.642461
-0.513899	-28.526101	808.231891
-0.479511	-28.310088	808.546030
-0.427706	-28.118473	808.660733
-0.374829	-27.877679	808.851335
-0.279114	-27.704850	808.845483
-0.194593	-27.530571	808.517582
-0.126212	-27.303944	807.985541
-0.005756	-27.039532	807.435817
0.004556	-26.805955	807.017953
0.051976	-26.624314	806.644580
0.017652	-26.443067	806.297541
-0.015145	-26.256412	806.128782
-0.003058	-26.091201	805.998551
0.028215	-25.978495	805.762514
0.023672	-25.851124	805.809858
0.053406	-25.773851	806.139617
0.073065	-25.703359	806.553505
0.135052	-25.615518	806.913800
0.183699	-25.492627	807.223032
0.228361	-25.389493	807.514031
0.275926	-25.304561	807.584991
0.263886	-25.253231	807.693957
0.298404	-25.148381	807.683870
0.323642	-25.058705	807.616044
0.387383	-24.987441	807.632873
0.413778	-24.816422	807.460892
0.407943	-24.728995	807.359858
0.421467	-24.571405	807.172829
0.440730	-24.471052	807.062999
0.487344	-24.297669	807.102008
0.499492	-24.176105	806.947131
0.459146	-24.064909	806.845810
0.431146	-23.987403	806.804708
0.404611	-23.815843	807.123655
0.345222	-23.675205	807.236428
0.227739	-23.477407	807.500368
0.107443	-23.258612	807.635327
-0.025894	-22.989652	807.815954
-0.171259	-22.721576	807.972405
-0.313808	-22.476693	807.956841
-0.439545	-22.162409	807.830656
-0.578981	-21.824308	807.693205
-0.694123	-21.558998	807.478811
-0.806993	-21.269106	807.193037
-0.804295	-20.991936	806.646228
-0.848683	-20.775439	806.157512
-0.893411	-20.537026	805.793178
-0.936907	-20.382756	805.623410
-0.966172	-20.274090	805.531434
-0.960416	-20.204638	805.656430
-0.971730	-20.082642	805.917255
-1.009106	-20.006556	806.435850
-1.024732	-19.995823	807.047604
-1.004458	-19.938427	807.623691
-0.956777	-19.923673	807.765895
-0.902378	-19.843520	807.815432
-0.882815	-19.772981	807.904162
-0.809801	-19.752700	808.116015
-0.707592	-19.704401	808.439716
-0.622632	-19.703816	808.627329
-0.506090	-19.747579	808.765809
-0.431629	-19.721391	808.664546
-0.402855	-19.626221	808.343725
-0.296399	-19.534408	807.924418
-0.178183	-19.459523	807.408169
-0.149672	-19.390438	806.815756
-0.106952	-19.351000	805.994501
-0.094329	-19.255382	805.215988
-0.032621	-19.231896	804.469425
-0.010559	-19.230437	804.156468
0.066132	-19.235710	804.132697
0.063317	-19.250366	804.256149
0.140619	-19.254595	804.720734
0.202569	-19.284960	805.241919
0.224318	-19.319653	805.961720
0.213452	-19.336518	806.548652
0.247331	-19.340368	806.980079
0.274061	-19.334111	807.480734
0.283934	-19.406052	807.925160
0.289012	-19.441201	808.174664
0.304364	-19.470286	808.376440
0.316767	-19.357898	808.474712
0.326594	-19.339588	808.540947
0.333652	-19.265903	808.304127
0.333673	-19.174812	807.956088
0.332693	-19.115929	807.604631
0.299113	-19.095859	807.330237
0.276839	-19.060098	806.963127
0.255445	-19.063518	806.791047
0.203826	-19.100708	806.516016
0.170375	-19.118503	806.157157
0.101583	-19.174241	805.860765
0.131270	-19.316607	805.726027
0.090879	-19.461520	805.766005
0.065314	-19.636702	805.976830
0.071325	-19.883529	806.310745
0.062175	-20.100763	806.629825
0.064814	-20.412330	806.989532
-0.004088	-20.719073	807.219347
-0.009322	-20.971866	807.357281
-0.021759	-21.317664	807.538918
-0.048530	-21.687075	807.563390
-0.122739	-22.064133	807.536122
-0.216843	-22.433443	807.527169
-0.215932	-22.895289	807.339482
-0.189623	-23.315849	807.059540
-0.157676	-23.807953	806.874445
-0.055814	-24.342154	806.674754
0.001541	-24.915692	806.455938
0.068817	-25.522682	806.248562
0.119213	-26.151796	806.272789
0.179963	-26.817060	806.417365
0.232755	-27.359099	806.659901
0.287561	-27.833179	807.053836
0.304367	-28.225955	807.503097
0.282837	-28.583781	807.795903
0.279257	-28.870095	807.957082
0.282910	-29.059877	808.237154
0.305004	-29.249505	808.325174
0.306724	-29.365104	808.359470
0.295333	-29.450702	808.029815
0.284069	-29.512782	807.568206
0.332081	-29.541316	807.140378
0.327323	-29.657368	806.560031
0.288299	-29.737453	806.172562
0.272011	-29.790307	805.984983
0.244465	-29.824583	805.878618
0.195188	-29.827640	805.893469
0.164603	-29.928152	805.957773
0.117498	-29.946834	806.303615
0.101639	-29.940662	806.580746
0.083626	-30.026559	806.886595
0.065501	-30.080033	807.288965
0.117812	-30.169721	807.492749
0.173246	-30.199966	807.598169
0.246879	-30.265405	807.655248
0.260715	-30.300112	807.624484
0.361150	-30.412842	807.485033
0.420565	-30.498970	807.385053
0.500861	-30.588680	807.287827
0.558012	-30.737053	807.246904
0.560676	-30.819306	807.194238
0.647236	-30.948364	807.301578
0.644741	-31.104641	807.220674
0.665673	-31.244180	807.107359
0.704913	-31.350962	806.802060
0.760085	-31.519061	806.634363
0.815081	-31.625346	806.635871
0.877384	-31.767884	806.537888
0.992440	-31.890635	806.392735
1.075901	-32.025670	806.388346
1.198607	-32.209314	806.446826
1.232257	-32.354511	806.631313
1.352893	-32.518024	806.822674
1.474495	-32.732056	806.865671
1.665638	-32.890909	806.991352
1.864417	-33.039543	807.189164
2.061522	-33.264874	807.211505
2.258024	-33.432995	807.147546
2.446163	-33.598159	807.101249
2.577538	-33.666796	807.296930
2.678375	-33.748433	807.983022
2.782317	-33.860013	808.957871
2.868707	-33.892269	809.729090
2.887969	-33.825880	810.097715
2.936038	-33.698615	809.928575
2.932888	-33.579296	809.665217
2.947204	-33.380874	809.327937
2.920116	-33.025671	808.812022
2.937454	-32.686363	807.829311
2.926362	-32.293541	806.287156
2.872875	-31.916009	804.635783
2.859157	-31.547841	803.553790
2.808278	-31.132233	802.839947
2.767941	-30.787086	802.832124
2.730982	-30.421407	803.325304
2.601290	-30.040350	804.073838
2.486349	-29.664966	805.150812
2.338071	-29.310341	806.368745
2.261745	-29.061431	807.558741
2.197600	-28.842796	808.663776
2.086964	-28.566109	809.404649
1.971301	-28.314133	809.874584
1.864485	-28.091774	809.747642
1.761884	-27.840171	809.506757
1.640887	-27.630312	809.168354
1.543595	-27.325642	808.509506
1.367831	-27.031071	807.693406
1.245864	-26.766506	806.889039
1.123661	-26.545438	806.391551
1.024406	-26.373307	806.023058
0.897539	-26.224627	805.976090
0.751398	-26.128054	805.979414
0.637932	-25.963267	806.080716
0.532223	-25.853689	806.319454
0.493301	-25.653762	806.469739
0.458171	-25.575748	806.551954
0.471721	-25.421852	806.539511
0.452701	-25.349624	806.591635
0.470917	-25.263645	806.731442
0.539601	-25.249787	806.780495
0.574976	-25.209096	806.814526
0.614420	-25.194847	806.842284
0.605404	-25.207839	806.917410
0.559902	-25.258258	807.021629
0.521437	-25.307747	807.472154
0.467208	-25.362890	807.820502
0.394735	-25.389916	807.873809
0.337446	-25.430472	807.912107
0.245529	-25.499980	807.666329
0.181774	-25.549323	807.451136
0.137393	-25.583216	807.299825
0.100783	-25.655657	807.141717
0.001803	-25.724494	806.953255
-0.043966	-25.715913	806.829131
-0.173910	-25.827849	806.811798
-0.258477	-25.886492	806.918808
-0.367248	-25.944257	806.983498
-0.490313	-25.987549	806.915724
-0.559720	-26.080788	807.091539
-0.739925	-26.206074	807.386284
-0.831675	-26.295614	807.393355
-0.932491	-26.264551	807.404874
-1.064642	-26.294871	807.334143
-1.135370	-26.313803	807.206960
-1.204954	-26.346442	807.130864
-1.249507	-26.365249	807.075959
-1.302501	-26.374277	806.822487
-1.370175	-26.366314	806.818887
-1.470604	-26.335135	806.897022
-1.540121	-26.280524	806.858196
-1.634465	-26.264257	806.918208
-1.764266	-26.203941	806.981245
-1.855660	-26.241752	807.103458
-1.994255	-26.185234	807.229650
-2.078833	-26.088963	807.426473
-2.162256	-25.979226	807.394459
-2.262231	-25.853410	807.278035
-2.359026	-25.714281	807.236971
-2.482594	-25.651194	807.312182
-2.563807	-25.514460	807.298787
-2.637890	-25.372170	807.098582
-2.724246	-25.292948	806.695322
-2.815257	-25.109920	806.528840
-2.918109	-24.991607	806.327607
-2.995289	-24.901061	806.611515
-3.024473	-24.769156	806.769997
-3.035176	-24.691811	806.834252
-3.077889	-24.596815	806.928730
-3.031032	-24.536162	807.026293
-2.982252	-24.491588	807.325472
-2.981798	-24.448985	807.564432
-2.972156	-24.372685	807.671007
-2.927454	-24.295472	807.768651
-2.877630	-24.187313	808.083768
-2.846497	-24.162036	808.271218
-2.813165	-24.123035	808.697021
-2.715853	-24.109890	809.134570
-2.745746	-24.028865	809.135694
-2.692474	-23.969013	808.919874
-2.665728	-23.830026	808.226692
-2.626053	-23.732015	807.553796
-2.590827	-23.582662	807.028993
-2.591898	-23.505431	806.300914
-2.561541	-23.414708	805.492515
-2.503548	-23.431257	804.622124
-2.426215	-23.434834	804.195173
-2.321477	-23.520395	804.134396
-2.269275	-23.556193	804.324000
-2.211623	-23.622778	804.636718
-2.087693	-23.642797	805.086295
-1.996257	-23.630670	805.756189
-1.921378	-23.583878	806.474036
-1.867668	-23.612863	807.253921
-1.870782	-23.589016	807.817601
-1.773771	-23.488233	808.244388
-1.729689	-23.395226	808.507973
-1.705385	-23.287734	808.431709
-1.677356	-23.213934	808.348656
-1.619205	-23.073221	808.188565
-1.545898	-22.978446	808.043065
-1.448030	-22.898968	807.749662
-1.392237	-22.767326	807.444784
-1.257806	-22.675218	807.164036
-1.223431	-22.673212	806.877916
-1.148236	-22.696859	806.844647
-1.081012	-22.665610	806.565834
-1.032273	-22.708345	806.297482
-0.961552	-22.842279	806.099932
-0.876025	-22.907304	805.958267
-0.850923	-23.033138	806.025826
-0.762912	-23.197788	806.298183
-0.731511	-23.375233	806.545792
-0.639714	-23.545816	806.697686
-0.506695	-23.675814	806.883386
-0.413673	-23.785253	807.111608
-0.305942	-23.929796	807.402203
-0.183109	-24.012236	807.576490
0.002112	-24.115255	807.546433
0.135890	-24.178182	807.471225
0.296587	-24.257399	807.374560
0.511017	-24.329012	807.245669
0.728416	-24.437201	807.058952
0.963056	-24.605391	806.826420
1.175655	-24.713563	806.751226
1.444244	-24.867002	806.753642
1.696180	-25.069986	806.662412
1.924640	-25.232291	806.755164
2.205081	-25.445612	806.823028
2.456769	-25.616531	806.834492
2.635008	-25.845348	806.799520
2.861448	-26.120409	806.739894
3.053294	-26.338789	806.867713
3.239873	-26.530908	807.028874
3.336660	-26.725607	807.222518
3.429453	-26.937114	807.409971
3.548156	-27.026057	807.683601
3.691967	-27.136764	807.680054
3.803657	-27.184276	807.475688
3.878399	-27.273012	807.330103
3.938727	-27.289530	807.269661
4.047029	-27.269813	807.177533
4.149163	-27.258148	806.895568
4.185350	-27.256867	806.865448
4.228169	-27.273061	806.745043
4.293450	-27.269216	806.643589
4.346292	-27.246392	806.713198
4.400270	-27.247517	806.809960
4.409112	-27.303169	806.824174
4.413221	-27.337725	806.793570
4.433270	-27.370550	806.976690
4.435106	-27.406114	807.214086
4.444183	-27.475183	807.186023
4.429087	-27.541944	807.157812
4.373761	-27.563901	807.117835
4.355424	-27.536068	806.934285
4.350225	-27.635584	806.697772
4.352399	-27.663861	806.477780
4.361038	-27.767188	806.331856
4.370880	-27.864337	806.354623
4.338963	-27.939026	806.440443
4.349643	-28.007213	806.502748
4.378502	-28.147893	806.705406
4.351486	-28.298532	807.055403
4.350750	-28.463037	807.350979
4.371876	-28.592561	807.523880
4.379885	-28.718136	807.705791
4.388693	-28.828348	807.725341
4.359919	-28.999677	808.020814
4.342936	-29.150725	808.187277
4.399660	-29.320765	808.474288
4.398196	-29.498886	808.522925
4.385957	-29.700399	808.435221
4.368424	-29.927887	808.019195
4.390333	-30.105468	807.571025
4.387468	-30.299111	806.998755
4.397899	-30.511990	806.607069
4.370232	-30.728760	806.185037
4.418749	-30.944051	805.597642
4.473147	-31.195087	804.929015
4.526976	-31.459696	804.350274
4.645263	-31.749566	804.259616
4.696323	-32.007809	804.497267
4.795916	-32.248186	804.949522
4.818349	-32.544491	805.632207
4.882461	-32.736425	806.449100
4.869051	-32.835868	807.080126
4.841623	-32.881097	807.552427
4.785921	-32.825703	808.037750
4.691941	-32.717677	808.480852
4.608787	-32.540771	808.717976
4.540384	-32.264329	808.634358
4.472388	-32.037459	808.447641
4.390731	-31.838694	808.103511
4.328771	-31.596421	807.826251
4.227868	-31.377486	807.527678
4.177902	-31.098009	807.329728
4.106880	-30.829981	807.263573
4.071032	-30.522975	807.298010
3.939404	-30.215191	807.274085
3.826985	-29.988515	807.276622
3.741366	-29.714370	807.147584
3.642793	-29.450785	806.961042
3.562472	-29.134866	806.763398
3.453307	-28.840146	806.758131
3.330902	-28.526552	806.719558
3.269569	-28.248011	806.792376
3.182225	-27.957274	806.810955
3.125035	-27.624048	806.878568
3.071972	-27.333347	806.659868
3.031741	-27.152234	806.351887
3.005334	-27.017904	806.133762
2.942680	-26.926782	806.212885
2.943455	-26.855720	806.488561
2.966841	-26.716553	806.773598
2.949707	-26.586707	807.203048
2.919962	-26.451018	807.497053
2.911921	-26.312758	807.625712
2.914984	-26.144609	807.624895
2.871048	-25.966009	807.615206
2.768968	-25.878976	807.513593
2.733912	-25.747961	807.608906
2.672692	-25.600505	807.565244
2.600207	-25.419834	807.232951
2.536325	-25.292978	807.035456
2.450263	-25.165066	806.868040
2.421409	-25.017561	806.746333
2.372004	-24.948493	806.918958
2.318451	-24.834593	807.079860
2.221695	-24.724792	807.158978
2.212384	-24.627614	807.319844
2.152907	-24.529973	807.426230
2.109958	-24.510531	807.399444
2.033376	-24.455335	807.345179
2.000294	-24.430228	807.276026
1.974683	-24.455192	807.022739
1.910556	-24.431219	806.811772
1.849361	-24.445364	806.639499
1.777663	-24.474611	806.665585
1.701388	-24.532981	806.829333
1.590332	-24.571382	806.978579
1.502658	-24.651317	807.058329
1.365310	-24.787945	807.199889
1.255572	-24.867269	807.297633
1.176613	-24.975108	807.367514
1.018257	-25.103275	807.439746
0.885373	-25.211574	807.280778
0.787377	-25.293917	807.010526
0.673438	-25.408907	806.691879
0.543071	-25.498701	806.559858
0.405667	-25.658145	806.592570
0.263353	-25.807210	806.682716
0.083614	-25.934529	806.889991
-0.051269	-26.072509	807.122092
-0.220423	-26.213788	807.329699
-0.334054	-26.311275	807.589459
-0.438864	-26.426734	807.779509
-0.588852	-26.535228	807.792050
-0.713669	-26.615896	807.814147
-0.855860	-26.708641	807.802567
-0.963960	-26.807376	807.893130
-1.086542	-26.942659	807.986887
-1.169155	-27.075420	808.379154
-1.315137	-27.203174	808.815899
-1.455614	-27.386111	809.041007
-1.579643	-27.514059	809.040946
-1.699602	-27.633878	808.640753
-1.860823	-27.657844	808.226593
-2.018080	-27.662467	807.818840
-2.116757	-27.664751	807.019611
-2.268691	-27.656661	806.051465
-2.414280	-27.611737	805.168574
-2.534730	-27.584986	804.044884
-2.592774	-27.651846	803.278248
-2.634472	-27.721176	803.029878
-2.718224	-27.777260	803.335753
-2.790189	-27.837268	804.122922
-2.776449	-27.862132	805.161953
-2.866434	-27.997242	806.297907
-2.988605	-28.037458	807.344710
-3.052968	-28.119142	808.300515
-3.115450	-28.216234	809.154000
-3.192073	-28.219523	809.674748
-3.243361	-28.245648	809.647011
-3.299560	-28.199140	809.463391
-3.354766	-28.151719	809.270831
-3.406219	-28.054677	809.000818
-3.475341	-27.976374	808.257453
-3.544589	-27.849647	807.460852
-3.606546	-27.773793	806.804723
-3.696613	-27.665714	806.338793
-3.800557	-27.711367	806.144690
-3.869322	-27.645812	806.274630
-3.909101	-27.661512	806.370526
-3.916596	-27.648226	806.473017
-3.914756	-27.656497	806.442804
-3.928991	-27.624429	806.566812
-3.897460	-27.614906	806.594429
-3.869081	-27.583921	806.820753
-3.836602	-27.527228	807.029600
-3.800818	-27.492881	807.081794
-3.774836	-27.400613	806.987178
-3.764695	-27.402332	807.005257
-3.743929	-27.389966	807.078124
-3.710504	-27.343292	807.147969
-3.685186	-27.308028	807.091943
-3.743311	-27.375273	807.150876
-3.688931	-27.336018	807.341454
-3.733974	-27.346829	807.410126
-3.673681	-27.343440	807.528379
-3.673046	-27.336197	807.501081
-3.661536	-27.222141	807.352314
-3.673680	-27.091318	807.270043
-3.677824	-26.931631	807.194101
-3.617727	-26.820976	807.075846
-3.579693	-26.754497	806.827069
-3.534091	-26.690822	806.831516
-3.472158	-26.580040	806.884808
-3.479049	-26.485146	806.901113
-3.446235	-26.354792	806.933634
-3.404076	-26.199552	807.029728
-3.372702	-26.140010	807.057817
-3.375414	-26.076278	807.067969
-3.342315	-26.024831	807.071661
-3.305304	-25.904819	807.152197
-3.254123	-25.854683	807.114045
-3.225282	-25.830496	807.015311
-3.203547	-25.808375	807.061385
-3.196414	-25.786584	807.106711
-3.188435	-25.770815	807.248838
-3.201521	-25.732805	807.282153
-3.142906	-25.615739	807.278318
-3.133951	-25.520155	807.418432
-3.106650	-25.433424	807.327061
-3.084118	-25.414741	807.381829
-3.039471	-25.373050	807.235116
-3.032405	-25.379234	807.054179
-2.969838	-25.381157	806.888770
-2.973413	-25.382354	806.919255
-2.918518	-25.327460	806.808876
-2.891145	-25.292333	806.646722
-2.950176	-25.282816	806.757762
-2.919295	-25.223715	806.801482
-2.898625	-25.193902	806.904484
-2.888831	-25.203829	807.070069
-2.860996	-25.177377	807.254102
-2.839881	-25.204691	807.506733
-2.839508	-25.264643	807.566362
-2.831258	-25.260034	807.882494
-2.829221	-25.256557	807.840655
-2.794150	-25.198237	808.010464
-2.810855	-25.181664	808.115893
-2.834322	-25.201071	808.498001
-2.761663	-25.173360	808.785052
-2.760854	-25.175497	809.007724
-2.775864	-25.169135	808.694981
-2.744955	-25.094812	808.347052
-2.747013	-25.114727	807.722808
-2.740853	-25.047926	807.295914
-2.714742	-24.951809	806.659576
-2.765031	-24.895041	805.964267
-2.792208	-24.873167	805.081667
-2.795833	-24.861199	804.470429
-2.835319	-24.828257	804.241553
-2.805833	-24.881704	804.250301
-2.794393	-24.870872	804.575697
-2.747125	-24.908064	805.000220
-2.745553	-24.927541	805.599374
-2.704253	-24.987177	806.065729
-2.682067	-24.991033	806.595662
-2.674155	-25.061342	807.064563
-2.671950	-25.106029	807.582113
-2.683247	-25.111362	807.780685
-2.716557	-25.197591	807.984226
-2.789642	-25.210381	808.070869
-2.844104	-25.225999	808.112037
-2.840854	-25.253882	808.168911
-2.845918	-25.252270	807.933958
-2.869361	-25.272895	807.680292
-2.924549	-25.357134	807.350074
-2.944239	-25.419839	807.053687
-2.935179	-25.509259	807.055620
-2.938864	-25.641778	806.990199
-2.986611	-25.785336	806.782651
-2.991629	-25.865835	806.766662
-3.017669	-25.994516	806.605093
-3.027825	-26.170350	806.466701
-3.014056	-26.361406	806.232135
-2.982949	-26.484397	806.233618
-2.977640	-26.687510	806.336255
-2.994571	-26.875538	806.462794
-2.967472	-27.142605	806.582256
-3.041507	-27.318010	806.759867
-3.065812	-27.448465	807.019652
-3.116425	-27.538266	807.213720
-3.147186	-27.605296	807.377884
-3.191911	-27.683452	807.494068
-3.232545	-27.710618	807.634930
-3.255974	-27.762319	807.558938
-3.298978	-27.822839	807.319236
-3.308158	-27.871687	807.095669
-3.306952	-27.930089	806.778400
-3.336764	-27.997012	806.683828
-3.357620	-28.094367	806.573840
-3.379001	-28.174696	806.569415
-3.358481	-28.223665	806.665166
-3.435006	-28.303706	806.859472
-3.453803	-28.291150	806.976620
-3.437414	-28.378188	806.852035
-3.476876	-28.401822	806.830301
-3.450533	-28.418536	807.050163
-3.498743	-28.479009	807.097108
-3.519340	-28.516245	807.219860
-3.523953	-28.481266	807.361406
-3.537428	-28.494732	807.445698
-3.525472	-28.427015	807.404589
-3.449744	-28.328137	807.391683
-3.421574	-28.214536	807.137666
-3.387315	-28.153178	807.114760
-3.341267	-28.072739	807.025959
-3.287572	-27.954841	807.079085
-3.222677	-27.878737	807.128940
-3.151004	-27.790697	806.919938
-3.109309	-27.765558	806.823964
-3.017219	-27.725954	806.816648
-2.974444	-27.670555	806.890092
-2.862625	-27.695206	806.893558
-2.731028	-27.624237	806.766093
-2.645944	-27.546678	806.786212
-2.508098	-27.448675	806.677302
-2.412782	-27.326440	806.972255
-2.308601	-27.228184	807.073682
-2.204961	-27.101296	807.203078
-2.144791	-26.954119	807.109083
-1.992740	-26.849836	806.970478
-1.861124	-26.820831	806.800354
-1.748427	-26.675098	806.957088
-1.605333	-26.641219	806.958589
-1.503347	-26.593502	806.981230
-1.421238	-26.561328	807.105947
-1.333242	-26.572191	807.229997
-1.258920	-26.636359	807.534006
-1.210966	-26.603128	808.269537
-1.114391	-26.653917	808.886556
-1.075804	-26.669847	809.335934
-0.966031	-26.618268	809.334739
-0.836325	-26.498980	809.226177
-0.779139	-26.384488	808.685778
-0.689384	-26.234622	808.122405
-0.679749	-26.023027	807.475454
-0.621589	-25.883860	806.697588
-0.541214	-25.755650	805.727244
-0.508216	-25.564972	804.724155
-0.388443	-25.372638	803.990214
-0.277251	-25.187757	803.848936
-0.259637	-24.995793	803.885088
-0.244692	-24.889100	804.055957
-0.204595	-24.825170	804.421820
-0.193811	-24.792889	805.325471
-0.162620	-24.793502	806.169040
-0.142435	-24.798046	807.220207
-0.135478	-24.821372	808.099462
-0.112801	-24.879025	808.659099
-0.104647	-24.856760	808.828036
-0.084401	-24.822312	808.931080
-0.049297	-24.813784	808.862158
0.020974	-24.824898	808.736051
0.071191	-24.877359	808.585248
0.099193	-24.900562	808.386365
0.163962	-24.893570	807.769223
0.202098	-24.884721	807.384245
0.209677	-25.002327	807.081245
0.229575	-25.068092	806.899659
0.277574	-25.128345	806.525549
0.351007	-25.201872	806.287148
0.369796	-25.318362	806.059566
0.442178	-25.483819	805.828890
0.518673	-25.598963	805.743454
0.579681	-25.772412	805.882552
0.592535	-25.918133	805.991898
0.681220	-26.063245	806.418293
0.782561	-26.245144	806.714335
0.802331	-26.456525	806.886038
0.841249	-26.664337	807.187486
0.885368	-26.847950	807.257544
0.953267	-27.032323	807.441772
0.989184	-27.239611	807.451045
1.025666	-27.556688	807.497541
1.065915	-27.760485	807.531398
1.031157	-28.066511	807.267448
1.095971	-28.355837	807.224257
1.139769	-28.685698	807.213720
1.132199	-29.020939	807.036976
1.145908	-29.352963	806.851544
1.153655	-29.710915	806.677902
1.222808	-30.136868	806.506753
1.164632	-30.611859	806.556686
1.179744	-31.017991	806.797518
1.155532	-31.397060	807.083574
1.126455	-31.775899	807.565684
1.097142	-32.044776	807.950677
1.076337	-32.298049	808.115204
1.051671	-32.505800	808.003249
1.001730	-32.715380	807.936142
0.967386	-32.832328	807.771550
0.857651	-32.889842	807.634433
0.789011	-32.997251	807.584143
0.739530	-33.033983	807.429523
0.662781	-33.095785	807.277324
0.606169	-33.099145	807.095925
0.518566	-33.063857	807.116851
0.470050	-33.112560	806.989230
0.405558	-33.143679	807.156919
0.335958	-33.169674	807.140908
0.314765	-33.175948	807.245964
0.309739	-33.207799	807.254566
0.257781	-33.294647	807.050696
0.190415	-33.331141	807.064958
0.134804	-33.342009	807.013000
0.110621	-33.340400	806.886472
0.054402	-33.329812	806.856377
0.033016	-33.295765	806.847334
-0.052685	-33.295713	807.048176
-0.104966	-33.230761	807.006639
-0.140196	-33.235252	807.153734
-0.138898	-33.191533	807.362187
-0.164956	-33.166440	807.446681
-0.208292	-33.194566	807.322665
-0.193356	-33.223675	807.451501
-0.229375	-33.207132	807.614125
-0.212071	-33.208020	807.840023
-0.179677	-33.248714	808.164782
-0.147226	-33.344982	808.525039
-0.125929	-33.414138	808.768171
-0.086094	-33.525526	808.892898
-0.039041	-33.599689	808.528099
0.031829	-33.625508	808.019205
0.007400	-33.701935	807.638667
0.010987	-33.757433	807.083913
0.009551	-33.781665	806.454326
-0.001447	-33.845842	805.820544
0.058163	-33.907510	804.808173
0.019915	-33.986629	804.086809
-0.008314	-34.030085	803.809417
0.000455	-34.106157	804.015660
-0.016244	-34.112260	804.440233
0.067431	-34.068575	805.194540
0.097201	-34.096537	805.823837
0.089657	-34.123211	806.510086
0.109265	-34.172856	807.241300
0.105729	-34.178514	807.807467
0.154337	-34.188137	808.175173
0.202841	-34.180627	808.392559
0.183501	-34.157506	808.407455
0.217641	-34.129141	808.239476
0.251150	-34.066580	808.274018
0.299441	-34.046090	808.033872
0.256243	-33.964323	807.808969
0.242694	-33.887775	807.360842
0.237534	-33.821546	807.214020
0.233499	-33.727105	807.136930
0.248985	-33.603748	807.196259
0.203766	-33.572754	807.115209
0.231827	-33.433061	806.870222
0.250460	-33.325902	806.691782
0.236135	-33.231944	806.493965
0.275927	-33.100653	806.511569
0.278892	-33.064859	806.539051
0.287034	-32.987544	806.558241
0.313271	-32.938739	806.691510
0.415223	-32.883471	806.774431
0.434527	-32.827495	806.935026
0.486270	-32.739566	807.168788
0.563210	-32.617657	807.219563
0.657945	-32.607984	807.383069
0.743497	-32.575208	807.670177
0.840290	-32.527609	807.659638
0.918170	-32.400175	807.478518
0.984348	-32.436450	807.466137
1.099342	-32.428688	807.358858
1.203395	-32.299359	807.220015
1.287088	-32.285591	807.061158
1.355763	-32.203188	807.195575
1.482076	-32.161355	807.128203
1.617981	-32.118293	807.150748
1.732970	-32.025239	807.140903
1.848205	-31.967471	807.028345
1.912994	-31.870206	807.006312
1.992488	-31.757479	806.987068
2.071264	-31.691686	807.067200
2.163939	-31.604044	807.213882
2.258957	-31.560426	807.106879
2.289033	-31.545502	807.064829
2.409619	-31.478694	806.907414
2.479963	-31.416457	807.077611
2.543771	-31.343689	807.124753
2.586555	-31.263818	807.351953
2.666096	-31.116055	807.484299
2.637782	-30.937410	807.594951
2.688565	-30.788528	807.609872
2.722160	-30.580156	807.537699
2.773783	-30.393366	807.519646
2.849854	-30.188979	807.460048
2.864640	-30.012093	807.342398
2.853800	-29.865631	807.274967
2.845448	-29.670014	807.118126
2.854461	-29.473108	806.898272
2.852231	-29.324592	806.692625
2.870054	-29.159699	806.595996
2.867086	-28.973406	806.686047
2.850502	-28.866005	806.527814
2.860304	-28.733998	806.321960
2.778622	-28.666741	806.367527
2.751179	-28.722998	806.369353
2.786540	-28.785822	806.603319
2.773077	-28.867629	807.089959
2.746178	-28.980060	807.395641
2.659215	-29.098428	807.489717
2.625994	-29.184931	807.789196
2.623089	-29.285309	808.034481
2.543944	-29.374271	808.327947
2.514636	-29.497319	808.723405
2.479400	-29.616869	809.143120
2.397375	-29.706590	808.984820
2.355738	-29.772483	808.585810
2.276275	-29.809350	808.018379
2.158549	-29.842716	807.481044
2.035571	-29.883486	806.910305
1.970867	-29.893615	806.267908
1.915737	-29.927830	805.405756
1.875318	-29.941448	804.673302
1.901221	-30.018581	804.265978
1.835354	-30.090423	804.243268
1.777241	-30.126466	804.516302
1.736916	-30.196961	805.005677
1.705025	-30.278944	805.441068
1.627572	-30.350688	806.102218
1.569477	-30.443892	806.494924
1.483310	-30.448849	806.942925
1.357998	-30.451488	807.538440
1.275794	-30.486750	808.124377
1.159950	-30.390008	808.434997
1.018232	-30.315422	808.431994
0.940467	-30.169888	808.313623
0.812001	-30.030890	808.158160
0.638946	-29.962733	808.025225
0.501256	-29.808953	807.668077
0.374976	-29.656730	807.274156
0.273227	-29.497136	806.935288
0.183732	-29.330367	806.651081
0.054750	-29.235923	806.506950
-0.087344	-29.118666	806.239737
-0.212424	-29.005353	806.149981
-0.327175	-28.896738	806.120726
-0.476061	-28.777582	806.181750
-0.586763	-28.710043	806.332369
-0.734485	-28.596855	806.522662
-0.870236	-28.482252	806.754871
-1.055856	-28.405807	807.052861
-1.192443	-28.294603	807.227957
-1.309763	-28.246276	807.477554
-1.407973	-28.168210	807.526442
-1.514169	-28.136892	807.450414
-1.630833	-28.026702	807.403114
-1.728985	-28.008667	807.153004
-1.778180	-28.026736	806.929341
-1.865891	-28.083687	806.912922
-1.951920	-28.170980	806.853724
-1.994291	-28.182184	806.811228
-2.088783	-28.266458	806.709541
-2.088264	-28.332041	806.871302
-2.158868	-28.427646	806.941452
-2.166770	-28.467104	806.971083
-2.229900	-28.555059	807.080876
-2.286412	-28.539587	807.270661
-2.346968	-28.575867	807.263606
-2.420283	-28.591837	807.320077
-2.494010	-28.612364	807.322008
-2.581115	-28.613737	807.230838
-2.602036	-28.595869	807.228210
-2.713291	-28.545403	807.339558
-2.844247	-28.520223	807.166875
-2.970503	-28.483419	807.263077
-3.093374	-28.420882	807.286915
-3.203033	-28.334331	807.278371
-3.363627	-28.255740	807.190821
-3.462249	-28.217375	807.202662
-3.585512	-28.203322	807.141628
-3.709819	-28.205727	807.053442
-3.787101	-28.187430	806.908657
-3.880701	-28.210032	806.916799
-3.968195	-28.236995	806.777236
-4.074634	-28.214335	806.725135
-4.197341	-28.242757	806.807877
-4.265405	-28.203666	806.832364
-4.362891	-28.241694	806.876326
-4.453828	-28.257458	806.845278
-4.502978	-28.243415	806.712676
-4.625530	-28.250272	806.795833
-4.742563	-28.226693	806.888949
-4.858200	-28.248939	807.068534
-5.046106	-28.178880	807.137292
-5.205265	-28.122062	807.136841
-5.366372	-28.055464	807.142548
-5.474690	-28.057871	807.307642
-5.613220	-28.041938	807.361079
-5.803146	-28.024514	807.428988
-5.923938	-27.977122	807.428755
-6.065422	-27.980017	807.620295
-6.167798	-27.991162	808.001989
-6.323239	-27.933777	808.498793
-6.464822	-27.928456	808.918807
-6.596833	-27.904969	809.078049
-6.679126	-27.850465	808.620699
-6.792123	-27.810316	807.903896
-6.863336	-27.831209	807.408995
-6.905851	-27.804702	807.062704
-6.954376	-27.758850	806.722654
-7.040659	-27.781413	806.113629
-7.124398	-27.743779	805.197679
-7.222461	-27.690981	804.498532
-7.292982	-27.686297	804.013191
-7.318998	-27.713395	804.160003
-7.347246	-27.727098	804.376357
-7.374078	-27.790305	805.034802
-7.353409	-27.883051	805.696232
-7.339970	-27.965464	806.342694
-7.330620	-28.124062	807.087535
-7.311880	-28.260198	807.790254
-7.285928	-28.422694	808.513771
-7.319727	-28.529921	808.770973
-7.291716	-28.641706	808.775556
-7.289295	-28.706819	808.816917
-7.274204	-28.752350	808.843238
-7.237944	-28.758588	808.773834
-7.150161	-28.790323	808.403522
-7.110291	-28.765017	808.028011
-7.081806	-28.779584	807.642552
-7.035713	-28.755967	807.285055
-6.991597	-28.826483	806.968018
-6.913500	-28.876066	806.913784
-6.838698	-28.970648	806.656666
-6.725519	-29.037574	806.276880
-6.582693	-29.235592	806.028310
-6.447715	-29.402445	806.032928
-6.296568	-29.559050	806.055700
-6.133545	-29.732058	806.265345
-6.009312	-29.984594	806.461295
-5.842677	-30.226612	806.675730
-5.631623	-30.508438	806.902136
-5.397428	-30.769361	807.138033
-5.212956	-31.059708	807.387808
-4.961255	-31.383964	807.728336
-4.689932	-31.769459	807.736854
-4.393535	-32.118516	807.730969
-4.146700	-32.530417	807.543033
-3.834376	-32.942006	807.334543
-3.503320	-33.388920	806.812629
-3.218032	-33.833089	806.558303
-2.943283	-34.224054	806.349958
-2.674598	-34.608831	806.307480
-2.373271	-34.985442	806.391647
-2.154905	-35.241227	806.582641
-1.970894	-35.485786	806.917473
-1.729591	-35.670796	807.494791
-1.604908	-35.800493	807.906198
-1.442436	-35.768868	808.419849
-1.335633	-35.761757	808.845502
-1.242136	-35.633629	808.802787
-1.131343	-35.484927	808.763713
-1.051761	-35.222047	808.590638
-0.969112	-34.989660	808.223703
-0.830759	-34.682787	807.777355
-0.681119	-34.413705	807.303637
-0.572249	-34.091689	806.911902
-0.396786	-33.824696	806.561987
-0.271630	-33.540216	806.338162
-0.181770	-33.275771	806.231026
-0.088876	-33.043797	806.228756
0.040609	-32.871783	806.382806
0.074915	-32.772804	806.516711
0.213345	-32.618866	806.613364
0.286042	-32.530602	806.886030
0.403274	-32.397320	807.033505
0.481207	-32.188395	807.082329
0.583472	-31.957580	807.137845
0.651307	-31.785312	807.168061
0.682896	-31.571408	807.054004
0.707300	-31.422293	807.134658
0.760083	-31.308623	807.046638
0.809398	-31.291361	807.086312
0.853487	-31.251071	807.195286
0.842522	-31.166402	807.193409
0.851589	-31.105528	807.251480
0.870788	-31.090026	807.423611
0.920014	-31.055037	807.547789
0.991765	-30.998277	807.847674
1.021869	-30.996819	808.173230
1.094044	-30.975169	808.583549
1.179262	-30.987241	808.954423
1.265678	-30.940454	809.160607
1.347453	-30.910949	808.911852
1.407274	-30.817208	808.253837
1.471306	-30.790565	807.583054
1.450662	-30.721802	807.189403
1.462478	-30.595780	806.495473
1.522080	-30.468053	805.859652
1.541719	-30.405305	805.074067
1.576275	-30.321693	804.434555
1.619803	-30.317495	804.033862
1.654716	-30.284197	804.077450
1.655169	-30.230980	804.303631
1.678200	-30.137525	804.808444
1.718903	-30.155363	805.407913
1.755212	-30.162330	806.043303
1.802688	-30.232725	806.789785
1.781713	-30.325004	807.408902
1.818833	-30.400686	808.022237
1.844195	-30.466543	808.461078
1.881345	-30.533607	808.596212
1.872973	-30.615759	808.630895
1.947134	-30.737223	808.629591
2.020906	-30.785829	808.337246
2.076770	-30.870087	807.990183
2.125345	-30.958446	807.579248
2.204420	-31.089752	807.222638
2.308256	-31.134487	807.087080
2.335482	-31.208938	806.932375
2.424242	-31.255689	806.835916
2.448221	-31.312123	806.913638
2.480167	-31.348437	806.693851
2.592066	-31.332793	806.255161
2.684353	-31.364059	806.041606
2.839368	-31.469753	806.022861
3.061609	-31.468337	806.244320
3.267447	-31.471579	806.471451
3.519843	-31.464936	806.699457
3.737448	-31.565042	806.895087
3.928683	-31.523462	807.017842
4.163438	-31.498047	807.010831
4.413243	-31.551996	807.165136
4.660589	-31.632347	807.427752
4.930261	-31.668692	807.600566
5.185191	-31.740064	807.758272
5.429058	-31.776447	807.870958
5.695706	-31.803095	807.728111
5.950368	-31.749471	807.567972
6.177429	-31.736282	807.587439
6.351352	-31.798382	807.461279
6.502967	-31.766155	807.224716
6.602814	-31.774505	807.074811
6.715099	-31.837438	807.159284
6.825061	-31.853778	806.991091
6.922779	-31.824052	806.841390
7.026840	-31.831810	806.703767
7.197143	-31.904587	806.694940
7.341144	-31.925706	806.581213
7.454167	-31.982507	806.532776
7.627655	-32.086532	806.632057
7.760388	-32.133942	806.773884
7.831119	-32.179148	806.996892
7.911763	-32.245755	807.083747
8.025980	-32.290360	807.237319
8.121236	-32.256575	807.407272
8.197513	-32.264942	807.654737
8.249230	-32.273845	807.585381
8.334633	-32.261043	807.712700
8.375295	-32.261785	807.553218
8.466487	-32.163589	807.549808
8.572275	-32.026120	807.549397
8.619124	-31.891621	807.422309
8.595466	-31.752539	807.294723
8.607476	-31.522448	807.228808
8.626763	-31.309812	807.117257
8.590366	-31.121114	807.086983
8.609340	-30.929088	807.047967
8.644374	-30.705416	806.879530
8.669478	-30.504383	806.735312
8.661971	-30.287500	806.720444
8.625957	-30.034473	807.046219
8.634231	-29.762950	807.453549
8.657919	-29.436611	807.648150
8.651355	-29.226896	807.759923
8.607720	-29.003427	807.738902
8.605328	-28.764270	807.814656
8.576614	-28.409395	807.828745
8.555276	-28.183679	807.994607
8.458196	-27.932267	808.187294
8.410731	-27.692492	808.452453
8.329073	-27.482886	808.388495
8.260248	-27.295279	807.942102
8.185726	-27.135785	807.540267
8.141887	-26.971046	807.078461
8.096602	-26.848356	806.407909
8.027147	-26.716289	805.990841
7.991696	-26.603990	805.350566
7.995959	-26.558518	804.775944
7.986442	-26.467665	804.295434
7.985841	-26.427181	804.151508
7.994966	-26.443718	804.229322
7.976275	-26.500086	804.529951
8.008398	-26.574451	804.893790
8.078264	-26.665772	805.417149
8.096601	-26.768852	806.017925
8.090258	-26.872938	806.715440
8.089604	-27.003723	807.300717
8.030104	-27.114708	807.506422
8.045749	-27.232060	807.658560
8.099274	-27.279022	807.841888
8.128488	-27.393116	807.819347
8.118346	-27.504566	807.836037
8.116037	-27.625921	807.747002
8.127856	-27.765495	807.522030
8.096124	-27.891956	807.206447
8.081477	-28.024600	807.041973
8.013159	-28.213619	806.879091
7.938218	-28.426654	806.875329
7.889595	-28.640579	806.847531
7.894713	-28.846593	806.706199
7.921348	-29.062050	806.631082
7.884681	-29.307494	806.744704
7.886097	-29.526899	807.000546
7.840990	-29.632072	807.305994
7.797011	-29.779544	807.595791
7.771774	-29.889439	807.807775
7.720037	-30.006777	807.498604
7.674560	-30.095101	807.289384
7.643221	-30.168203	807.378123
7.644467	-30.158819	807.251957
7.596743	-30.173571	807.037308
7.595388	-30.240446	806.828483
7.613707	-30.363838	806.642817
7.602277	-30.447009	806.445896
7.572131	-30.526579	806.284700
7.548085	-30.609752	806.241032
7.533588	-30.741618	806.380561
7.537916	-30.798078	806.578613
7.500064	-30.855380	806.758264
7.516115	-30.879916	807.122485
7.478169	-30.941183	807.320191
7.459873	-30.963739	807.443070
7.492430	-31.064966	807.505089
7.402061	-31.132538	807.671745
7.422110	-31.144734	807.665538
7.465315	-31.267127	807.673328
7.452379	-31.255516	807.781873
7.420477	-31.334258	807.404403
7.386368	-31.353890	807.108343
7.392248	-31.351412	806.879456
7.375660	-31.341513	806.945827
7.277142	-31.291735	807.174726
7.121164	-31.258581	807.671043
7.062041	-31.256120	808.167797
6.979143	-31.249359	808.456185
6.790985	-31.180987	808.859152
6.690340	-31.117919	808.747839
6.558925	-31.066627	808.609341
6.455695	-30.998217	808.040605
6.322247	-30.901492	807.209083
6.253975	-30.761854	806.503070
6.159144	-30.623763	805.814801
6.002875	-30.492995	805.388054
5.853632	-30.483177	805.142613
5.690215	-30.318435	804.842731
5.518086	-30.176482	804.780314
5.350090	-30.105900	804.822073
5.170845	-30.036062	804.933310
5.013467	-29.997270	805.203223
4.853130	-30.022812	805.620820
4.731508	-30.052894	806.345513
4.571722	-30.155011	807.216067
4.477981	-30.289038	808.023460
4.402368	-30.421030	808.873225
4.289947	-30.540011	809.506326
4.206902	-30.627935	809.899164
4.148615	-30.708557	810.117400
4.085854	-30.803042	810.254330
4.069132	-30.915049	810.050337
4.065091	-30.969016	809.543484
4.034596	-31.011544	808.675428
4.078991	-31.064169	807.675179
3.977314	-31.048346	806.903464
3.923552	-31.067989	806.044778
3.870607	-31.056488	805.050170
3.859086	-31.091908	804.308367
3.880881	-31.175082	803.653928
3.850961	-31.216969	803.568980
3.907463	-31.351727	803.555383
3.873549	-31.459304	803.652996
3.866470	-31.516597	804.149079
3.868807	-31.653600	805.002241
3.889029	-31.780041	805.982455
3.985760	-31.874348	807.030226
4.049377	-32.030394	807.941152
3.989482	-32.140319	808.734018
4.004859	-32.183364	809.152211
4.008603	-32.230574	809.217892
3.984770	-32.314517	809.041413
3.899838	-32.344988	808.971407
3.861626	-32.277950	808.782553
3.772495	-32.242448	808.390633
3.753035	-32.168652	807.765378
3.667745	-32.080267	807.178739
3.612602	-32.067316	806.810987
3.519204	-31.987791	806.802644
3.439633	-31.937317	806.787623
3.350203	-31.885252	807.010470
3.277027	-31.811362	807.239877
3.179866	-31.761411	807.098374
3.126786	-31.667123	807.303867
3.087743	-31.582527	807.356349
2.975400	-31.511418	807.236089
2.906911	-31.429937	807.248705
2.910806	-31.392122	807.297398
2.866325	-31.343129	807.388138
2.859971	-31.313656	807.412236
2.882973	-31.270628	807.554793
2.861829	-31.241577	807.594292
2.827614	-31.195305	807.618819
2.848046	-31.197892	807.552836
2.841066	-31.164936	807.514002
2.808353	-31.075193	807.403749
2.811788	-31.033629	807.280936
2.799602	-30.991792	806.989426
2.753674	-30.924682	806.766873
2.700790	-30.866181	806.650071
2.634921	-30.813614	806.475873
2.592255	-30.807610	806.626260
2.510321	-30.773867	806.785795
2.481768	-30.683753	806.834615
2.453384	-30.587286	807.034741
2.436487	-30.500943	807.129629
2.396834	-30.471592	807.240972
2.353692	-30.398587	807.305208
2.343770	-30.317023	807.372791
2.323187	-30.282350	807.469133
2.256124	-30.300859	807.278707
2.254508	-30.303690	807.146328
2.205409	-30.261864	807.089468
2.113754	-30.159442	807.002568
2.057375	-30.144594	806.960136
2.021358	-30.073153	806.955066
1.957725	-30.009191	807.097041
1.876828	-29.967472	807.253482
1.848769	-29.888614	807.375148
1.810065	-29.792361	807.301388
1.666073	-29.699369	807.159761
1.590302	-29.677913	807.017431
1.553440	-29.626576	806.894690
1.471251	-29.652149	806.671181
1.442889	-29.648264	806.532133
1.343197	-29.700720	806.509774
1.229068	-29.731899	806.607741
1.101975	-29.750743	806.684814
1.018214	-29.763149	806.891822
0.896937	-29.895103	807.129819
0.872426	-30.010430	807.477211
0.822208	-30.085430	807.632701
0.761431	-30.168621	807.709034
0.721174	-30.256062	807.731741
0.648672	-30.351237	807.802247
0.563181	-30.347011	807.943270
0.552148	-30.387365	808.216730
0.523791	-30.403234	808.420814
0.531161	-30.423557	808.652877
0.453963	-30.435491	808.565139
0.424726	-30.445602	808.284732
0.369053	-30.476066	807.738658
0.295218	-30.549996	807.360506
0.282175	-30.561917	807.092461
0.308085	-30.589692	806.520073
0.299356	-30.625622	805.633828
0.336601	-30.652224	805.179141
0.392237	-30.767192	804.904303
0.467689	-30.864825	804.767759
0.592843	-30.896990	804.617555
0.608865	-30.947635	804.550601
0.699858	-31.018677	804.972067
0.776880	-31.048769	805.279818
0.790785	-31.103235	805.760879
0.834000	-31.156000	806.365787
0.830788	-31.197456	807.072895
0.829791	-31.191588	807.708572
0.772451	-31.170652	808.018702
0.777545	-31.056618	808.270260
0.748421	-31.008019	808.382162
0.698370	-30.867862	808.606733
0.632310	-30.737870	808.758849
0.560913	-30.593507	808.474070
0.520012	-30.360968	808.239273
0.443729	-30.116193	807.922905
0.418077	-29.869709	807.697697
0.323500	-29.604131	807.357274
0.258157	-29.362607	806.971743
0.191909	-29.180939	806.480336
0.140518	-29.003553	806.280613
0.041800	-28.804834	806.234384
-0.038211	-28.586162	806.520178
-0.140544	-28.305956	806.541631
-0.221995	-28.127345	806.498430
-0.312420	-27.915434	806.482783
-0.335169	-27.778602	806.662303
-0.423018	-27.559563	807.038300
-0.471023	-27.394742	807.040474
-0.511077	-27.206507	807.030838
-0.506935	-27.087943	807.074587
-0.488444	-26.892802	807.119723
-0.441569	-26.804250	807.320294
-0.387005	-26.705695	807.334193
-0.379623	-26.558272	807.279404
-0.332402	-26.434942	807.151855
-0.293061	-26.344932	807.024044
-0.279344	-26.230011	807.197797
-0.189828	-26.137633	807.346823
-0.192544	-26.025480	807.447859
-0.193165	-25.898901	807.410847
-0.099291	-25.781926	807.295983
-0.133023	-25.760503	807.057740
-0.141237	-25.716920	806.937713
-0.107731	-25.648188	806.809809
-0.083728	-25.566608	806.822808
-0.060458	-25.493365	806.760846
-0.029344	-25.525490	806.763513
-0.025306	-25.528432	806.817667
0.068500	-25.504660	806.912044
0.127998	-25.595432	807.010704
0.225690	-25.593453	807.026451
0.310163	-25.697737	807.043620
0.420048	-25.757120	807.076890
0.553820	-25.811605	807.116059
0.680744	-25.885031	806.983544
0.829959	-26.000695	807.007415
0.916345	-26.084024	807.078979
1.069195	-26.185272	807.042307
1.189088	-26.272664	806.822053
1.329914	-26.405038	806.784912
1.511247	-26.530256	806.808709
1.643078	-26.651780	806.774730
1.763200	-26.782098	806.560013
1.912388	-26.942392	806.540979
2.104278	-27.129639	806.542204
2.342073	-27.353547	806.414155
2.532714	-27.583437	806.288916
2.722782	-27.834432	806.247198
2.979283	-28.084068	806.423444
3.216083	-28.385886	806.643680
3.426572	-28.622880	806.870613
3.669242	-28.869198	807.037222
3.899894	-29.175041	807.203209
4.099121	-29.452491	807.450940
4.324395	-29.675818	807.675311
4.514414	-29.898519	807.884396
4.700553	-30.156162	808.204173
4.844448	-30.413391	808.529883
4.976931	-30.668186	808.527295
5.111567	-30.871236	808.452768
5.237471	-31.012940	808.241094
5.295781	-31.259766	808.006027
5.339085	-31.420603	807.750778
5.437445	-31.530492	807.252933
5.512340	-31.578324	806.499806
5.634987	-31.611941	805.714061
5.689845	-31.635697	805.169052
5.765754	-31.665890	804.669349
5.770373	-31.677384	804.566748
5.775833	-31.610932	804.811488
5.726650	-31.538704	805.282170
5.617020	-31.464034	805.851353
5.578022	-31.340979	806.340898
5.504295	-31.181531	807.056305
5.430261	-31.102658	807.849022
5.319898	-30.967238	808.488393
5.233612	-30.798844	808.881931
5.117581	-30.652434	808.798739
5.038028	-30.496392	808.655685
4.926243	-30.322687	808.536843
4.872608	-30.215105	808.276198
4.786576	-30.073662	807.819781
4.744557	-30.061113	807.147869
4.655300	-29.964279	806.828970
4.614604	-29.898397	806.504287
4.561967	-29.868922	806.374987
4.511932	-29.917483	806.241159
4.498917	-29.965229	806.213311
4.492555	-30.061907	806.247998
4.511121	-30.194802	806.150021
4.581143	-30.294125	806.080134
4.660902	-30.475986	805.984558
4.773581	-30.648440	806.178557
4.844383	-30.826301	806.447347
4.929628	-30.990234	806.698719
5.025137	-31.133423	806.724595
5.133217	-31.293830	806.825497
5.178357	-31.392006	806.845550
5.272892	-31.526617	806.967382
5.388771	-31.623432	807.301241
5.546541	-31.740174	807.523777
5.649152	-31.813943	807.719505
5.737076	-31.868853	807.773256
5.882978	-31.896741	807.611240
5.996868	-31.889950	807.425323
6.091540	-31.935711	807.124291
6.189241	-31.984464	806.979846
6.281207	-32.067489	806.762349
6.400908	-32.163878	806.623211
6.478009	-32.264968	806.544106
6.540966	-32.331369	806.582534
6.617944	-32.368388	806.916679
6.744197	-32.463519	807.166593
6.836370	-32.516049	807.356270
6.888232	-32.489183	807.423261
6.915623	-32.540486	807.506939
6.990866	-32.578224	807.540129
7.025927	-32.621087	807.566995
7.059476	-32.631577	807.515807
7.112755	-32.624658	807.395776
7.165103	-32.609492	807.272877
7.189872	-32.587098	807.182823
7.246200	-32.517573	806.961421
7.280237	-32.493659	806.787778
7.301715	-32.419726	806.755805
7.327186	-32.377715	806.705140
7.369742	-32.362861	806.798997
7.427760	-32.345455	806.866068
7.387924	-32.322449	807.071068
7.426785	-32.309729	807.203607
7.455547	-32.331248	807.420866
7.456152	-32.312010	807.454082
7.435672	-32.289042	807.403333
7.394494	-32.228661	807.394806
7.361242	-32.184022	807.268555
7.364193	-32.117626	807.197584
7.299738	-32.105794	806.919852
7.267378	-32.078930	806.796320
7.235029	-32.036860	806.691270
7.245723	-31.969999	806.632128
7.245417	-31.945095	806.798133
7.206152	-31.967209	807.041503
7.176316	-31.948566	807.258518
7.159401	-31.965317	807.459720
7.152952	-32.075432	807.876804
7.112314	-32.088545	808.418325
7.086609	-32.133451	808.968423
7.052397	-32.171248	809.485727
6.951119	-32.240218	809.833268
6.955711	-32.221744	809.902950
6.928729	-32.268563	809.474272
6.902072	-32.210548	808.764079
6.883623	-32.142964	808.189907
6.799822	-32.086767	807.409741
6.755915	-32.062290	806.523996
6.765233	-32.024564	805.548671
6.748890	-32.046330	804.611389
6.713772	-32.046942	803.776951
6.749737	-32.046656	803.325702
6.744236	-32.023129	803.488301
6.767512	-32.039513	804.033495
6.765713	-32.028160	805.093954
6.781993	-32.088552	806.153532
6.785232	-32.093966	807.044829
6.787806	-32.137404	807.908720
6.828823	-32.142783	808.712870
6.880245	-32.196724	808.980860
6.858714	-32.271104	809.000487
6.869906	-32.260079	808.813611
6.897904	-32.240453	808.597481
6.929451	-32.253427	808.262994
6.927414	-32.244565	807.880652
6.946988	-32.225114	807.348419
6.979101	-32.218659	806.824477
6.990786	-32.295154	806.458868
7.003255	-32.373080	806.421943
7.017062	-32.398371	806.445663
7.041750	-32.538799	806.624633
7.060873	-32.645805	806.608162
7.051480	-32.786340	806.732366
7.053812	-32.891475	806.676690
7.096582	-33.063019	806.713641
7.094715	-33.160571	806.805595
7.101258	-33.304072	806.830538
7.157985	-33.484311	806.749927
7.172792	-33.626159	806.756958
7.175691	-33.751801	806.752175
7.210167	-33.921777	806.689674
7.231009	-34.150829	806.936476
7.282717	-34.315992	807.112131
7.268901	-34.435487	807.321311
7.283259	-34.551804	807.364616
7.327805	-34.716593	807.308365
7.356283	-34.845919	807.246412
7.374294	-34.965625	807.238777
7.395281	-35.100149	807.327020
7.347611	-35.222073	807.352071
7.362800	-35.304287	807.095124
7.369040	-35.429951	806.933800
7.419279	-35.533300	806.790904
7.414939	-35.636862	806.696090
7.451884	-35.705414	806.734619
7.455482	-35.797456	806.886865
7.497874	-35.986714	807.077099
7.517175	-36.090037	807.289689
7.537408	-36.143392	807.271008
7.617842	-36.207153	807.406338
7.690274	-36.261639	807.535738
7.666082	-36.325303	807.380701
7.681413	-36.362666	807.495053
7.729490	-36.404679	807.512820
7.774772	-36.452212	807.491193
7.805483	-36.507802	807.300774
7.852435	-36.561383	807.147201
7.850583	-36.549649	807.017866
7.856965	-36.544155	806.858275
7.878919	-36.554560	806.888490
7.855003	-36.583295	806.715961
7.815708	-36.647212	806.705731
7.794816	-36.703281	806.659526
7.795818	-36.720542	806.593605
7.768797	-36.766984	806.628305
7.691676	-36.803989	806.705776
7.630932	-36.850849	806.728735
7.542693	-36.947106	806.747442
7.419462	-37.043222	806.868443
7.337219	-37.107600	806.948386
7.200697	-37.160784	806.892579
7.058129	-37.246304	807.058858
6.906396	-37.351853	807.399715
6.739942	-37.464164	807.676840
6.551902	-37.587994	807.911669
6.358496	-37.674736	808.074723
6.175198	-37.711668	808.232371
6.000996	-37.758348	808.239373
5.894059	-37.824687	808.255558
5.781695	-37.861129	808.537432
5.657411	-37.898821	808.794999
5.605828	-38.000126	808.844518
5.528403	-38.006834	808.620551
5.464167	-38.082959	808.073923
5.411397	-38.118222	807.630379
5.369033	-38.132432	807.084528
5.288647	-38.165375	806.544671
5.259243	-38.147307	806.044815
5.237439	-38.195332	805.396276
5.237422	-38.246121	805.003877
5.263312	-38.263344	804.874234
5.268891	-38.321886	804.780177
5.294065	-38.340564	804.978937
5.280442	-38.378686	805.390712
5.309033	-38.404082	805.905878
5.249830	-38.413917	806.381102
5.301435	-38.410004	807.053068
5.316823	-38.371983	807.571920
5.263405	-38.315508	808.132488
5.208133	-38.103139	808.376216
5.127686	-37.810692	808.629782
5.018566	-37.398236	809.005208
4.897906	-37.029307	809.196901
4.805366	-36.604839	808.913078
4.729036	-36.175446	808.623615
4.714019	-35.690710	808.179016
4.596211	-35.234755	807.727089
4.542026	-34.824556	807.223928
4.498719	-34.445212	806.876522
4.362993	-33.948235	806.536449
4.284573	-33.477329	806.407105
4.194096	-33.041018	806.301551
4.083533	-32.659102	806.152905
3.979046	-32.311005	805.991850
3.857764	-32.043388	806.109065
3.821497	-31.781218	806.001482
3.735363	-31.610386	806.175007
3.679024	-31.458027	806.219064
3.617500	-31.310028	806.247705
3.536286	-31.194179	806.453605
3.467726	-31.140840	806.739853
3.400510	-31.090044	807.047626
3.347612	-31.083018	807.222085
3.309159	-31.049693	807.336919
3.274051	-31.081677	807.607309
3.308624	-31.012553	807.864651
3.249117	-30.947580	807.702872
3.144111	-31.041332	807.640028
3.120079	-31.137299	807.626709
3.064333	-31.186294	807.688676
2.995111	-31.358744	807.477713
2.924242	-31.506296	807.176903
2.903444	-31.695865	806.845375
2.791494	-31.839574	806.499427
2.730811	-32.077206	806.368821
2.642942	-32.291328	806.259542
2.562992	-32.530257	806.240467
2.479606	-32.846987	806.277242
2.339038	-33.111396	806.281412
2.215864	-33.422771	806.471312
2.119333	-33.756424	806.528802
2.034670	-34.039922	806.954899
1.982231	-34.329079	807.145655
1.879103	-34.549589	807.135585
1.855104	-34.684158	806.856362
1.850331	-34.793783	806.677279
1.787733	-34.959163	806.463418
1.790747	-35.102218	806.289666
1.765534	-35.274078	806.217927
1.760122	-35.464682	806.157691
1.738447	-35.644869	806.320530
1.716680	-35.833648	806.603783
1.714111	-36.012097	806.824011
1.679562	-36.216305	807.001783
1.689933	-36.467182	807.127474
1.676485	-36.613374	807.242705
1.580450	-36.808667	807.284315
1.557869	-36.928875	807.565548
1.527319	-37.124272	807.526225
1.543438	-37.273932	807.343538
1.500982	-37.457079	807.214067
1.488702	-37.589156	807.248245
1.462283	-37.756847	807.094881
1.451232	-37.879455	806.957617
1.413638	-38.020799	807.024493
1.379969	-38.143581	807.224133
1.345394	-38.247968	807.336686
1.217616	-38.252479	807.561885
1.125547	-38.247685	807.786692
0.990807	-38.122960	808.094748
0.830796	-38.007043	808.351005
0.684080	-37.886777	808.670811
0.522897	-37.717640	808.940585
0.367744	-37.511514	809.288989
0.196880	-37.221718	808.990397
0.049120	-36.943036	808.526515
-0.136921	-36.619898	808.039009
-0.274968	-36.373931	807.472566
-0.405484	-36.107693	806.875936
-0.515901	-35.803707	806.153850
-0.662192	-35.536400	805.277343
-0.799255	-35.308404	804.213423
-0.914512	-35.111155	803.585975
-1.019498	-34.890438	803.540224
-1.115641	-34.723826	803.939242
-1.188867	-34.579882	804.470997
-1.273984	-34.506643	805.194080
-1.298599	-34.478326	805.820749
-1.403645	-34.474403	806.548810
-1.493581	-34.440316	807.286119
-1.538578	-34.408798	808.066383
-1.613539	-34.371941	808.572300
-1.638686	-34.322635	808.820041
-1.719112	-34.289530	808.819857
-1.788263	-34.155893	808.800304
-1.862525	-34.073934	808.770960
-1.913714	-33.974674	808.488741
-1.979302	-33.931173	808.019441
-1.991500	-33.992090	807.696287
-1.964777	-33.947050	807.203380
-1.969331	-33.937538	806.802671
-1.939904	-34.001337	806.603130
-1.954644	-34.043765	806.457743
-1.882620	-34.089519	806.229041
-1.838994	-34.175055	805.969391
-1.866535	-34.276009	805.642330
-1.795759	-34.370880	805.653828
-1.745779	-34.410142	805.813368
-1.677534	-34.598412	806.169339
-1.642756	-34.665345	806.487404
-1.614566	-34.756642	806.814750
-1.535317	-34.849995	807.067050
-1.511846	-34.915812	807.219824
-1.406541	-35.015793	807.089700
-1.302501	-35.064641	807.135236
-1.256230	-35.163965	807.260329
-1.233007	-35.180586	807.233345
-1.169317	-35.170984	807.201209
-1.126412	-35.119083	807.216666
-1.125720	-35.084358	807.398159
-1.090966	-35.033282	807.411731
-1.102208	-34.931085	807.271588
-1.118604	-34.829196	807.152276
-1.164758	-34.655986	807.184373
-1.181287	-34.464417	807.220450
-1.209442	-34.312721	807.198191
-1.291581	-34.150390	807.254249
-1.307308	-33.942965	807.191197
-1.323221	-33.795701	807.229213
-1.380156	-33.685629	807.317834
-1.484790	-33.583066	807.210453
-1.525138	-33.384955	807.158554
-1.613306	-33.266915	807.298019
-1.740648	-33.098558	807.416916
-1.845533	-32.932596	807.286057
-1.966565	-32.767171	807.447249
-2.071421	-32.611587	807.352317
-2.101055	-32.474238	807.188375
-2.187785	-32.389350	806.860625
-2.275583	-32.284816	806.708265
-2.386526	-32.202960	806.868501
-2.521646	-32.133202	806.892236
-2.590340	-32.049437	807.040646
-2.676385	-31.991551	806.917403
-2.786830	-31.879115	806.728537
-2.850528	-31.847610	806.915159
-2.937169	-31.850131	807.176294
-3.029536	-31.712635	807.415524
-3.105612	-31.628270	807.898128
-3.230826	-31.539301	808.211613
-3.412037	-31.446633	808.157425
-3.502822	-31.304025	808.032598
-3.670154	-31.188407	807.812828
-3.805244	-31.041930	807.663890
-3.930769	-30.852674	807.514975
-4.065136	-30.646549	807.251684
-4.230579	-30.522891	807.191924
-4.423101	-30.359249	806.999927
-4.587014	-30.182423	806.980432
-4.812814	-30.061914	806.814666
-5.016578	-29.880524	807.002791
-5.263228	-29.654317	807.519324
-5.497060	-29.407688	808.231877
-5.742194	-29.166429	808.757336
-6.031914	-28.889352	809.168803
-6.336311	-28.666671	809.124767
-6.541462	-28.452663	808.714016
-6.800479	-28.122011	808.171657
-7.012546	-27.813848	807.520950
-7.220437	-27.542242	806.800753
-7.440526	-27.311911	806.314760
-7.607990	-27.033609	805.690995
-7.695823	-26.815585	804.865519
-7.798360	-26.582810	804.045592
-7.940568	-26.412130	803.595143
-8.042325	-26.223520	803.612139
-8.177785	-26.046658	803.945268
-8.263394	-25.906634	804.497873
-8.410052	-25.837457	805.129865
-8.494473	-25.708218	805.935370
-8.518891	-25.634819	806.855157
-8.575952	-25.525119	807.727054
-8.595746	-25.399737	808.258881
-8.617244	-25.295143	808.570324
-8.604133	-25.185201	808.894489
-8.597731	-25.029236	809.065697
-8.499386	-24.877240	809.044382
-8.444269	-24.696802	808.978558
-8.320758	-24.526650	808.599256
-8.208268	-24.335031	808.286656
-7.997571	-24.120506	807.932835
-7.838702	-23.959116	807.520669
-7.670091	-23.760592	807.212018
-7.434170	-23.548689	806.906572
-7.185171	-23.398478	806.567473
-6.899098	-23.291125	806.188851
-6.682977	-23.140079	806.063396
-6.371341	-22.915046	806.117340
-6.064539	-22.739981	806.221601
-5.665705	-22.564854	806.242213
-5.326156	-22.442651	806.412477
-5.003931	-22.326313	806.591441
-4.697310	-22.248313	806.730553
-4.384805	-22.186276	806.899315
-4.034538	-22.033557	807.097185
-3.686035	-21.899551	807.189372
-3.373778	-21.827836	807.364423
-3.024545	-21.720986	807.471139
-2.663476	-21.543925	807.732712
-2.299432	-21.401212	807.800977
-1.948755	-21.261419	807.811834
-1.555320	-21.094053	807.657625
-1.190813	-20.949717	807.488051
-0.883551	-20.881003	807.105502
-0.559206	-20.834197	806.952120
-0.292256	-20.717303	806.705868
-0.090899	-20.691006	806.430630
0.076273	-20.676098	806.179029
0.192200	-20.699023	806.074182
0.328192	-20.735931	806.240060
0.455216	-20.742270	806.343233
0.519980	-20.796421	806.445711
0.559205	-20.900406	806.694522
0.598369	-21.026539	806.750257
0.637523	-21.128044	806.999057
0.689490	-21.305129	807.068953
0.696362	-21.461743	807.226440
0.744209	-21.629529	807.368624
0.837843	-21.676681	807.582601
0.832474	-21.762649	807.626237
0.859506	-21.853176	807.670293
0.835246	-21.896786	807.651359
0.810059	-21.939955	807.364402
0.731938	-21.976530	807.395754
0.668626	-21.982814	807.308030
0.634948	-22.031818	807.074684
0.559538	-22.041657	807.029022
0.470801	-22.058472	806.793195
0.343794	-22.081487	806.430689
0.207274	-22.121310	806.275160
0.110304	-22.240123	806.308855
0.040512	-22.328267	806.448376
-0.103673	-22.425816	806.515262
-0.304784	-22.544478	806.689080
-0.426355	-22.673710	807.044848
-0.552038	-22.831126	807.255692
-0.780219	-22.977574	807.598321
-0.973728	-23.068999	807.673581
-1.159126	-23.194306	807.730486
-1.383247	-23.391115	807.641465
-1.597477	-23.642791	807.814043
-1.743966	-23.765465	808.100040
-1.858357	-23.906385	808.331802
-1.979795	-24.121713	808.505499
-2.103573	-24.283654	808.559415
-2.260673	-24.418272	808.538287
-2.441635	-24.492890	808.351977
-2.629404	-24.627209	808.020180
-2.770353	-24.718756	807.572015
-2.932524	-24.831400	806.924618
-3.108060	-24.946463	806.322007
-3.244803	-25.035634	805.674730
-3.316017	-25.097943	805.179322
-3.412633	-25.168725	804.686547
-3.457916	-25.250236	804.546516
-3.451184	-25.316211	804.470505
-3.471448	-25.334817	804.665824
-3.489210	-25.390292	804.974993
-3.461044	-25.463381	805.531522
-3.408706	-25.594929	806.123405
-3.393481	-25.716094	806.772323
-3.318279	-25.833680	807.379290
-3.259198	-25.906723	807.956887
-3.175826	-25.955477	808.125607
-3.066937	-26.030336	808.399489
-3.033738	-26.036552	808.462538
-2.923337	-26.086725	808.378584
-2.804786	-26.072721	808.361490
-2.696687	-26.052104	808.188119
-2.542976	-25.979374	807.864994
-2.455051	-25.858808	807.614603
-2.386454	-25.771976	807.152238
-2.218433	-25.589793	806.906673
-2.104527	-25.489208	806.625679
-1.943313	-25.362948	806.454410
-1.781282	-25.269413	806.345401
-1.643586	-25.074907	806.355575
-1.477907	-24.848625	806.239974
-1.339582	-24.676064	806.204339
-1.231470	-24.545450	806.204028
-1.086098	-24.342780	806.500452
-0.962075	-24.152149	806.763424
-0.831191	-23.971028	807.071256
-0.675739	-23.832794	807.122620
-0.578651	-23.648793	807.192268
-0.466278	-23.443731	807.283589
-0.374213	-23.328822	807.319321
-0.319455	-23.136935	807.262478
-0.287953	-22.968303	807.268198
-0.196871	-22.869911	807.270669
-0.109858	-22.675895	807.280278
0.013134	-22.515657	807.199107
0.046408	-22.415663	806.987021
0.092764	-22.336947	806.819853
0.091825	-22.329761	806.618412
0.090910	-22.213505	806.550776
0.082984	-22.196883	806.707580
0.091408	-22.172571	806.876927
0.063718	-22.110617	807.028629
0.032376	-22.052472	807.266691
0.103241	-21.991771	807.370757
0.172577	-21.932008	807.248434
0.197795	-21.886578	807.125844
0.267400	-21.852589	807.178080
0.265270	-21.868820	807.033230
0.293349	-21.847747	806.937210
0.347803	-21.864546	807.009707
0.296188	-21.933580	806.740253
0.316416	-21.906581	806.680628
0.351705	-21.898279	806.593706
0.352727	-21.885747	806.572816
0.341484	-21.941305	806.677198
0.323407	-21.944597	806.809561
0.314100	-21.971694	806.908184
0.271083	-22.018474	807.061191
0.195580	-22.017567	807.220229
0.188597	-21.993102	807.199506
0.149449	-21.942885	807.245166
0.160578	-21.891765	807.236927
0.128258	-21.845878	807.014460
0.136633	-21.794602	806.883159
0.097063	-21.741107	806.801943
0.103174	-21.654593	806.736956
0.034560	-21.601913	806.418066
-0.012777	-21.555518	806.415357
0.004410	-21.527874	806.418900
-0.046868	-21.518101	806.554212
-0.033339	-21.498725	806.846935
-0.088248	-21.482416	807.205391
-0.127259	-21.457542	807.449427
-0.166540	-21.481088	807.590202
-0.216555	-21.453780	807.710903
-0.288163	-21.437290	807.755516
-0.361312	-21.479503	808.076622
-0.411738	-21.516037	808.669269
-0.474609	-21.558937	809.044681
-0.549912	-21.534023	808.963365
-0.642089	-21.547844	808.621948
-0.675193	-21.541403	808.109655
-0.797999	-21.568565	807.557140
-0.914847	-21.508868	806.951790
-1.032624	-21.511565	806.176470
-1.117907	-21.519140	805.558037
-1.261306	-21.538609	804.827407
-1.376235	-21.580414	804.145278
-1.444686	-21.624944	803.900169
-1.536617	-21.748731	803.979120
-1.684065	-21.889850	804.448927
-1.801280	-21.981395	805.169561
-1.882828	-22.111138	806.007147
-2.016679	-22.186865	806.724970
-2.126956	-22.277636	807.255800
-2.178035	-22.380872	807.913699
-2.266985	-22.503776	808.351268
-2.383950	-22.607174	808.610791
-2.416672	-22.655241	808.525326
-2.451243	-22.689265	808.428256
-2.513257	-22.720558	808.309686
-2.556721	-22.800754	808.305093
-2.587339	-22.776236	808.172774
-2.628320	-22.793639	807.997534
-2.668704	-22.837765	807.770531
-2.725887	-22.841294	807.583294
-2.722650	-22.938045	807.193366
-2.731538	-23.028606	807.047316
-2.750042	-23.057047	806.790443
-2.778992	-23.113078	806.412884
-2.798891	-23.116587	806.264977
-2.832322	-23.183649	806.140900
-2.868516	-23.262592	806.033681
-2.865151	-23.318442	806.120294
-2.918306	-23.359091	806.242562
-2.979438	-23.414744	806.340724
-3.028739	-23.526071	806.603879
-3.080264	-23.580401	807.045352
-3.115801	-23.638161	807.450744
-3.204663	-23.702369	807.656793
-3.255256	-23.790594	807.666957
-3.271498	-23.834893	807.624209
-3.311873	-23.897779	807.415200
-3.323584	-23.947696	807.231124
-3.378907	-24.014162	807.103010
-3.401425	-24.102414	807.297074
-3.402549	-24.176084	807.269063
-3.418745	-24.287121	807.309341
-3.436831	-24.308098	807.326953
-3.419239	-24.340333	807.396103
-3.443690	-24.446965	807.246323
-3.511884	-24.491281	807.281550
-3.497125	-24.587251	807.229150
-3.549512	-24.659902	807.097914
-3.579011	-24.651527	807.106412
-3.599422	-24.695394	807.003673
-3.599484	-24.724382	806.813487
-3.665439	-24.741717	806.767344
-3.734329	-24.798214	806.907525
-3.753230	-24.817498	807.118088
-3.771286	-24.822167	807.301706
-3.772771	-24.757287	807.386919
-3.839304	-24.776357	807.214376
-3.886771	-24.764432	807.181126
-3.914029	-24.722682	807.184360
-3.952840	-24.732522	807.289196
-3.960451	-24.751698	807.177567
-3.996362	-24.757333	807.225515
-4.067917	-24.781542	807.079869
-4.123172	-24.822239	807.118007
-4.180664	-24.857699	807.096130
-4.258630	-24.847386	806.914603
-4.325158	-24.852555	806.908045
-4.372625	-24.882403	807.016029
-4.428007	-24.941026	807.095589
-4.517056	-24.979066	807.217705
-4.526396	-24.989604	807.331944
-4.598536	-25.076311	807.384566
-4.633281	-25.166447	807.334756
-4.717695	-25.218031	807.369559
-4.769953	-25.271043	807.434339
-4.874156	-25.325820	807.517147
-4.882422	-25.410971	807.545604
-4.936024	-25.492020	807.517029
-4.998318	-25.517840	807.534327
-5.074382	-25.589432	807.611052
-5.169080	-25.660505	807.916312
-5.189117	-25.806244	808.362892
-5.227597	-25.932669	808.543980
-5.302121	-25.970530	808.937474
-5.340909	-26.011106	808.870297
-5.424103	-26.051561	808.360284
-5.472639	-26.078649	807.687769
-5.520363	-26.057530	807.094537
-5.621073	-26.075231	806.493843
-5.666769	-26.165071	805.841553
-5.687478	-26.144244	804.998502
-5.705379	-26.184109	804.269059
-5.730757	-26.272594	803.664991
-5.727478	-26.424089	803.584648
-5.727130	-26.492074	803.803156
-5.733451	-26.617733	804.319118
-5.741858	-26.720773	805.158078
-5.713805	-26.844047	806.198234
-5.709398	-27.004467	807.156739
-5.596303	-27.148357	807.992752
-5.558835	-27.263215	808.708010
-5.522148	-27.272074	809.151019
-5.423467	-27.304917	809.322885
-5.331562	-27.318089	809.115617
-5.235921	-27.256581	808.960890
-5.161034	-27.141388	808.710324
-5.054491	-27.025152	808.158264
-4.989216	-26.950530	807.536561
-4.896211	-26.838452	806.990693
-4.760827	-26.784155	806.763352
-4.621512	-26.710891	806.723780
-4.500025	-26.561732	806.739174
-4.366893	-26.499169	806.741052
-4.207829	-26.453117	806.676824
-4.035252	-26.384346	806.510548
-3.926843	-26.320637	806.409889
-3.755543	-26.298776	806.333531
-3.607782	-26.291778	806.455041
-3.456212	-26.349574	806.569557
-3.278354	-26.356065	806.714994
-3.154807	-26.369897	806.616406
-3.015632	-26.418232	806.658828
-2.867756	-26.471385	806.833859
-2.766139	-26.542518	806.806547
-2.643560	-26.602395	807.032201
-2.454215	-26.628799	807.319162
-2.266479	-26.592640	807.613583
-2.072824	-26.580869	807.729559
-1.822118	-26.509623	807.663381
-1.566647	-26.421944	807.558032
-1.310956	-26.345320	807.404708
-1.068862	-26.314795	807.132799
-0.786430	-26.287613	806.830924
-0.476194	-26.284076	806.911228
-0.184998	-26.305779	806.916096
0.152710	-26.250209	806.802121
0.443822	-26.213560	806.632948
0.738480	-26.167367	806.696369
1.077157	-26.163992	806.765243
1.290181	-26.139076	806.923082
1.555061	-26.148843	807.066512
1.787924	-26.165420	807.083296
2.003529	-26.130265	807.181942
2.158419	-26.171620	807.351328
2.273022	-26.227590	807.381400
2.365427	-26.274077	807.544262
2.484441	-26.261893	807.473070
2.536504	-26.299236	807.430308
2.579800	-26.286047	807.560695
2.665502	-26.294665	807.413327
2.757055	-26.284901	807.380777
2.862125	-26.300466	807.333438
2.969217	-26.241403	807.238682
3.082484	-26.189188	807.150071
3.129354	-26.121511	807.031014
3.157546	-26.104466	807.103990
3.169829	-26.031615	807.068966
3.182187	-26.001090	806.918593
3.274870	-25.931061	806.688564
3.257933	-25.896249	806.692159
3.331373	-25.882612	806.768317
3.397201	-25.963330	806.851593
3.459703	-25.978301	806.894253
3.500127	-25.976789	807.174795
3.540488	-26.023298	807.382065
3.537884	-26.042870	807.508115
3.558796	-26.144701	807.497600
3.585404	-26.209984	807.400697
3.544070	-26.337458	807.585006
3.532032	-26.456719	807.760673
3.522045	-26.530273	808.009591
3.507118	-26.647415	808.444306
3.448792	-26.732967	808.692587
3.434563	-26.839431	808.715134
3.374335	-26.991566	808.299777
3.352009	-27.088809	807.891085
3.285437	-27.184511	807.591072
3.277282	-27.247895	807.322211
3.326586	-27.317718	806.740492
3.400051	-27.324788	806.177744
3.487547	-27.308879	805.359273
3.540491	-27.402664	804.683918
3.623831	-27.456715	804.448443
3.730636	-27.499056	804.526963
3.793316	-27.580231	804.758195
3.828582	-27.725737	804.906543
3.887114	-27.811875	805.131560
3.926722	-27.972663	805.536216
3.946359	-28.178622	806.105682
3.918465	-28.372200	806.714137
3.903645	-28.584441	807.355671
3.905016	-28.683949	807.944343
3.898538	-28.863318	807.995942
3.912813	-29.049277	807.933385
3.934705	-29.218305	807.882643
4.014462	-29.368965	807.775673
4.040291	-29.589517	807.534718
4.107649	-29.772188	807.255472
4.171682	-29.918021	807.094333
4.193302	-30.017904	807.165213
4.230394	-30.132550	807.191064
4.235985	-30.172456	807.268765
4.300637	-30.246664	807.256438
4.336364	-30.261506	807.151100
4.366197	-30.298473	806.972914
4.367976	-30.313525	807.014843
4.370175	-30.256625	807.156904
4.448160	-30.209112	807.113181
4.513183	-30.189328	807.005539
4.503894	-30.166751	807.063043
4.519577	-30.123260	806.982634
4.576189	-30.109845	806.898613
4.608994	-30.068390	806.797063
4.660367	-30.048067	806.794639
4.725008	-30.001882	806.808017
4.805034	-30.004255	806.769704
4.842521	-29.900266	806.921847
4.908393	-29.885240	807.055127
4.973728	-29.836125	807.113660
5.004096	-29.839101	807.095843
5.093623	-29.821455	807.142058
5.179476	-29.799025	807.281514
5.240017	-29.755543	807.288729
5.310886	-29.645545	807.285061
5.403432	-29.551791	807.353557
5.466539	-29.443691	807.301638
5.483001	-29.347178	807.052834
5.533413	-29.240828	806.925399
5.589873	-29.086515	806.859313
5.607067	-28.992334	806.698099
5.580732	-28.857446	806.729802
5.581848	-28.733086	806.704209
5.550190	-28.590445	806.841843
5.487498	-28.366558	806.953207
5.428986	-28.158197	807.034230
5.397899	-27.979110	806.904242
5.388913	-27.785115	806.786666
5.346932	-27.609502	806.697996
5.332738	-27.462175	806.802823
5.253428	-27.324297	806.819547
5.160977	-27.153890	806.845631
5.080721	-27.029689	806.786414
4.961449	-26.846902	806.896563
4.838722	-26.647926	806.862058
4.748828	-26.478068	806.803947
4.683226	-26.403171	806.629776
4.565070	-26.390865	806.619674
4.458303	-26.298651	806.601973
4.326276	-26.233352	806.665472
4.115444	-26.135434	806.716410
4.004849	-26.079958	806.912157
3.888354	-26.025142	807.089806
3.763602	-25.974228	807.053420
3.642795	-25.943683	807.113549
3.567365	-25.884409	807.318354
3.455414	-25.873115	807.344687
3.342381	-25.830537	807.166922
3.300977	-25.834616	807.223895
3.183693	-25.834783	807.301073
3.049226	-25.812908	807.562716
2.911794	-25.810372	807.718255
2.814485	-25.799378	807.976712
2.721504	-25.830078	808.265204
2.627349	-25.879300	808.471571
2.512949	-25.892917	808.362126
2.442861	-25.900261	808.156540
2.358511	-25.892694	807.520306
2.266123	-25.869432	806.920648
2.214132	-25.883218	806.212385
2.195336	-25.882356	805.477349
2.093350	-25.903011	804.686697
2.040459	-25.871616	804.249881
2.038735	-25.936292	804.110591
1.946218	-25.980590	804.395412
1.978631	-26.039234	805.012415
1.982585	-26.042516	805.641782
1.949192	-26.078055	806.207051
1.977940	-26.132743	806.722028
1.945724	-26.177188	807.199830
1.896397	-26.237965	807.855297
1.850633	-26.214460	808.358565
1.746816	-26.211056	808.499357
1.663482	-26.122772	808.406517
1.548956	-26.029504	808.220023
1.484633	-25.972805	808.141933
1.410591	-25.926434	808.172654
1.331334	-25.819472	807.995820
1.221902	-25.769690	807.751794
1.218952	-25.746509	807.146250
1.104211	-25.713103	806.808390
1.034733	-25.694958	806.612299
0.979178	-25.781153	806.577509
0.846353	-25.783499	806.516552
0.758526	-25.893184	806.427014
0.679547	-25.979551	806.358651
0.603757	-26.065031	806.347768
0.503766	-26.212475	806.480455
0.407958	-26.378060	806.637181
0.321008	-26.467926	806.604968
0.222031	-26.590041	806.674685
0.142243	-26.736309	806.903757
0.002065	-26.897372	807.053982
-0.161326	-27.041556	807.177051
-0.250948	-27.184482	807.291912
-0.318968	-27.294617	807.615376
-0.397601	-27.459904	807.937286
-0.467561	-27.513721	808.231327
-0.561194	-27.584305	808.298782
-0.636154	-27.688809	808.055807
-0.718851	-27.729031	807.940260
-0.781165	-27.843535	807.591627
-0.833991	-27.899266	807.445715
-0.907217	-27.977120	807.154874
-1.025862	-28.037369	806.794813
-1.139541	-28.121544	806.533627
-1.278140	-28.228248	806.473599
-1.369722	-28.354859	806.642650
-1.552844	-28.439933	806.808711
-1.679439	-28.496994	807.017580
-1.854685	-28.540052	807.093814
-2.013395	-28.634710	807.253982
-2.176334	-28.777012	807.353222
-2.315575	-28.838648	807.595159
-2.477198	-28.878059	807.514876
-2.634908	-28.933129	807.398372
-2.750559	-28.941518	807.186665
-2.890205	-29.025198	807.069980
-3.025657	-29.086416	806.977819
-3.129001	-29.154775	806.885670
-3.236338	-29.280465	806.858694
-3.313949	-29.338588	806.658580
-3.384963	-29.426157	806.626457
-3.473663	-29.581502	806.629851
-3.577002	-29.623672	806.751825
-3.623857	-29.704018	806.719933
-3.683779	-29.833073	806.844194
-3.773751	-29.979004	807.028029
-3.850647	-30.118154	807.167120
-3.886161	-30.265520	807.369275
-3.962212	-30.374373	807.309892
-4.006771	-30.485516	807.343729
-4.062229	-30.657781	807.367982
-4.078051	-30.816244	807.402123
-4.133275	-30.965197	807.327049
-4.137438	-31.129242	807.200979
-4.115907	-31.315463	807.285960
-4.120179	-31.431700	807.449822
-4.126809	-31.675807	807.641507
-4.098686	-31.815552	808.148824
-4.079151	-31.974988	808.441690
-4.033992	-32.101416	808.744769
-4.101195	-32.181294	808.806234
-4.109568	-32.257606	808.609249
-4.111235	-32.268492	808.154406
-4.155088	-32.191990	807.540800
-4.181191	-32.103704	807.062818
-4.240851	-32.007884	806.645397
-4.212575	-31.883060	806.114478
-4.260228	-31.795915	805.431506
-4.263917	-31.671925	804.647204
-4.264349	-31.547750	804.173543
-4.289374	-31.400641	804.166550
-4.305521	-31.281632	804.640879
-4.246817	-31.199793	805.428745
-4.238146	-31.083969	806.295007
-4.247086	-30.884143	807.092872
-4.194323	-30.664132	807.954575
-4.177009	-30.424681	808.747343
-4.184565	-30.158937	809.224267
-4.127986	-29.819205	809.347186
-4.089898	-29.533640	809.059735
-4.070798	-29.219048	808.745719
-4.039479	-28.971828	808.538722
-3.981747	-28.684150	808.320780
-4.003598	-28.407002	807.797466
-3.866408	-28.057907	807.192413
-3.765088	-27.733301	806.694710
-3.721923	-27.448261	806.380073
-3.632654	-27.219744	806.176601
-3.577875	-27.018408	806.185907
-3.448107	-26.843755	806.006106
-3.347218	-26.681446	806.156810
-3.214081	-26.495763	806.124197
-3.157406	-26.409423	806.125938
-3.057345	-26.446784	806.343319
-2.954883	-26.388183	806.878175
-2.901361	-26.318744	807.560236
-2.878922	-26.192570	807.860118
-2.824895	-26.075978	807.705827
-2.687593	-25.949338	807.453016
-2.640325	-25.847371	807.319754
-2.549036	-25.783339	807.025836
-2.439442	-25.728856	806.970099
-2.382449	-25.679934	806.823711
-2.307435	-25.683962	806.664620
-2.236684	-25.666972	806.421488
-2.223550	-25.637270	806.341049
-2.212164	-25.680275	806.445898
-2.227217	-25.705141	806.526508
-2.286673	-25.786339	806.641987
-2.332952	-25.783187	806.909854
-2.334662	-25.852283	807.297314
-2.292570	-25.882169	807.499108
-2.311315	-25.859094	807.580685
-2.325961	-25.942730	807.512879
-2.347409	-26.006603	807.186535
-2.316634	-26.100547	807.128053
-2.319149	-26.221978	807.310003
-2.296005	-26.284285	807.336342
-2.281050	-26.306705	807.344970
-2.251852	-26.360425	807.341503
-2.220740	-26.354322	807.272720
-2.190798	-26.360752	807.152589
-2.178935	-26.389894	807.140029
-2.130472	-26.436634	807.163927
-2.093432	-26.391595	807.119491
-2.061297	-26.437041	806.880844
-2.058179	-26.430907	806.884064
-2.018453	-26.445880	806.727485
-2.017573	-26.416805	806.634730
-2.043310	-26.410424	806.749175
-2.029058	-26.390591	806.767703
-2.020070	-26.452272	807.050071
-2.086829	-26.522074	807.042365
-2.084752	-26.546090	807.108125
-2.099187	-26.574820	806.969307
-2.127966	-26.629037	807.091910
-2.072378	-26.707200	807.208512
-2.011431	-26.706440	807.359567
-2.015615	-26.751040	807.454738
-2.079299	-26.871796	807.455437
-2.051488	-26.979046	807.691987
-2.046810	-27.064206	807.841722
-2.020590	-27.190834	808.198537
-1.967706	-27.328254	808.485838
-1.913850	-27.501774	808.793691
-1.911669	-27.667699	808.881818
-1.856117	-27.792903	808.645741
-1.893689	-27.940166	808.275925
-1.876161	-28.081833	807.831322
-1.869367	-28.249421	807.277460
-1.842702	-28.385612	806.609777
-1.771547	-28.548161	805.876167
-1.744201	-28.747146	805.048124
-1.718360	-28.926857	804.292907
-1.616766	-29.096791	803.857493
-1.602376	-29.343636	803.706479
-1.560950	-29.504577	804.126119
-1.573995	-29.711192	804.665002
-1.566431	-29.942861	805.348267
-1.514312	-30.133479	806.026602
-1.503917	-30.289901	806.958041
-1.505855	-30.463930	807.798832
-1.462192	-30.605015	808.441442
-1.494737	-30.705465	808.761887
-1.490543	-30.763793	808.851441
-1.486628	-30.758802	808.797376
-1.492503	-30.715839	808.798074
-1.576675	-30.660955	808.602152
-1.622428	-30.481222	808.300375
-1.701210	-30.305431	807.781270
-1.685575	-30.153369	807.584676
-1.739636	-30.023237	807.288014
-1.802143	-29.853300	806.847359
-1.884353	-29.669011	806.587376
-1.943049	-29.495268	806.450874
-2.004191	-29.381629	806.455308
-2.062922	-29.247779	806.336288
-2.110996	-29.047637	806.320873
-2.103775	-28.873482	806.344304
-2.127224	-28.743417	806.562594
-2.171924	-28.599406	806.675847
-2.190661	-28.459393	806.746945
-2.182533	-28.332669	806.902866
-2.128136	-28.158756	806.821477
-2.126510	-28.004778	806.947139
-2.097121	-27.867169	806.952295
-2.041884	-27.811855	806.860207
-1.974957	-27.688553	806.892773
-1.893872	-27.640559	806.954565
-1.872950	-27.598442	806.897953
-1.793805	-27.510321	807.014338
-1.706682	-27.406055	807.046904
-1.705200	-27.288743	806.789678
-1.662025	-27.262793	806.745110
-1.628330	-27.218767	806.869496
-1.524291	-27.165712	806.838233
-1.475815	-27.121473	806.869293
-1.414362	-27.138172	806.830493
-1.353980	-27.060462	806.795784
-1.250939	-27.036428	806.857212
-1.211776	-27.000719	806.818737
-1.131716	-26.864443	806.914707
-1.071260	-26.775050	806.802146
-1.025049	-26.775296	806.724202
-0.954233	-26.719667	806.665685
-0.886425	-26.725900	806.717533
-0.871537	-26.785343	806.761664
-0.848767	-26.781595	807.135196
-0.784256	-26.742763	807.010012
-0.686536	-26.757358	807.097688
-0.671691	-26.767595	807.046236
-0.614258	-26.779726	807.001434
-0.599733	-26.775381	807.050226
-0.564764	-26.806232	807.022667
-0.528462	-26.758136	807.029592
-0.457013	-26.781300	806.942538
-0.460868	-26.793234	807.008725
-0.440897	-26.833031	807.032191
-0.393298	-26.812077	807.180448
-0.311705	-26.947731	807.218436
-0.294544	-26.960470	807.227472
-0.279345	-27.003005	807.338430
-0.217141	-27.172680	807.396597
-0.163150	-27.236723	807.341551
-0.129840	-27.245253	807.332763
-0.089816	-27.316439	807.277682
-0.065890	-27.419792	807.192012
-0.067961	-27.518821	807.491491
-0.049436	-27.629586	807.851737
-0.036954	-27.723084	808.488928
-0.021720	-27.801517	808.786071
0.006273	-27.874976	808.730999
0.005912	-27.866448	808.381654
0.019310	-27.912384	807.784599
0.026871	-27.884286	807.188677
0.030619	-27.824590	806.473045
0.056416	-27.834968	805.930999
0.083012	-27.825711	805.373845
0.069489	-27.828445	804.684184
0.055275	-27.736282	804.456487
0.056346	-27.667628	804.532651
0.022410	-27.637403	804.767995
0.014923	-27.606546	805.346732
0.044358	-27.609577	805.753284
0.055150	-27.588422	806.326190
0.042615	-27.539003	806.926185
0.008040	-27.435209	807.448600
-0.047017	-27.364804	807.981961
-0.110686	-27.246450	808.086198
-0.211262	-27.104072	808.075272
-0.285738	-27.034249	808.033479
-0.360540	-26.982081	807.900847
-0.446233	-26.908376	807.801741
-0.486640	-26.863730	807.651509
-0.527027	-26.789819	807.381453
-0.569816	-26.725740	807.038652
-0.612308	-26.709272	806.900062
-0.634046	-26.662797	806.632257
-0.703661	-26.675252	806.520316
-0.731003	-26.675037	806.288577
-0.767011	-26.744201	806.133279
-0.797066	-26.801229	806.210726
-0.883538	-26.868978	806.395836
-0.938390	-26.851791	806.783936
-1.025194	-26.833757	807.196135
-1.079817	-26.805852	807.548469
-1.096372	-26.741117	807.654996
-1.116228	-26.672071	807.788213
-1.090893	-26.609189	807.774396
-1.119291	-26.509404	807.558940
-1.155065	-26.448233	807.369571
-1.137115	-26.358703	807.196423
-1.083632	-26.236132	807.039309
-1.050451	-26.158281	806.833207
-1.079795	-26.022036	806.735438
-1.077431	-25.920702	806.761202
-1.056497	-25.838735	807.057725
-1.058244	-25.770131	807.179056
-1.073608	-25.693355	807.325039
-1.094744	-25.579340	807.347355
-1.082810	-25.514727	807.281988
-1.085639	-25.456807	807.189839
-1.096101	-25.406897	807.117810
-1.074265	-25.399178	806.919424
-1.058554	-25.361453	806.691222
-1.085567	-25.417024	806.394960
-1.128528	-25.414744	806.644440
-1.220117	-25.436986	806.736745
-1.293296	-25.464227	806.889490
-1.350746	-25.394793	807.251465
-1.384008	-25.388812	807.642806
-1.402660	-25.363983	807.850718
-1.469639	-25.365516	807.985857
-1.473054	-25.270624	807.719383
-1.455046	-25.278777	807.372795
-1.456288	-25.193180	807.256498
-1.467022	-25.164349	807.051826
-1.457369	-25.097669	806.830078
-1.466496	-25.029674	806.755752
-1.501681	-24.897831	806.736254
-1.534623	-24.815246	806.740457
-1.500638	-24.761783	806.943402
-1.517365	-24.720703	807.067364
-1.514452	-24.633710	807.237705
-1.486020	-24.585117	807.334867
-1.489612	-24.543299	807.443978
-1.527401	-24.556587	807.624220
-1.560185	-24.554280	807.807638
-1.583366	-24.527029	807.804769
-1.576229	-24.478844	808.106941
-1.590515	-24.438149	808.291443
-1.590723	-24.384359	808.590239
-1.655662	-24.368080	809.173925
-1.683187	-24.304758	809.289325
-1.710722	-24.284134	809.410165
-1.726690	-24.177252	809.071198
-1.775378	-24.105184	808.282555
-1.782469	-23.971306	807.510521
-1.799699	-23.876378	806.785858
-1.824351	-23.745125	806.218459
-1.883254	-23.606235	805.400766
-1.932263	-23.526842	804.666262
-1.960517	-23.422100	804.040989
-2.015147	-23.307244	803.880051
-2.081007	-23.216499	804.103746
-2.012772	-23.164740	804.526669
-2.001287	-23.124888	804.960878
-2.013897	-23.106753	805.657032
-1.993224	-23.148980	806.451626
-1.960463	-23.174432	807.162595
-1.960787	-23.216318	808.002318
-1.945792	-23.281012	808.642927
-1.938953	-23.260231	808.848231
-1.959792	-23.314882	808.970707
-1.988954	-23.273911	808.949994
-2.023453	-23.182031	809.110713
-2.040573	-23.101969	808.774381
-2.053583	-23.012687	808.236111
-2.040257	-22.881246	807.578841
-2.099825	-22.841420	806.979384
-2.115008	-22.774987	806.654884
-2.137434	-22.683770	806.511617
-2.101338	-22.650840	806.494050
-2.106060	-22.546825	806.492730
-2.064034	-22.532891	806.396846
-2.095629	-22.467067	806.518244
-2.116290	-22.494716	806.397165
-2.057529	-22.509055	806.469748
-2.068489	-22.457080	806.849622
-2.045195	-22.454301	806.900958
-2.032522	-22.437220	807.069952
-1.978077	-22.445216	807.118294
-1.970885	-22.496180	807.210863
-1.995266	-22.554862	807.167696
-1.938020	-22.524530	807.099292
-1.956069	-22.647972	807.205692
-1.950641	-22.719559	807.322310
-1.888680	-22.760156	807.511908
-1.891093	-22.811640	807.659004
-1.895744	-22.873130	807.793670
-1.898813	-22.880582	807.474243
-1.891100	-22.870789	807.324004
-1.874376	-22.926152	807.271929
-1.912962	-22.895992	807.169638
-1.891452	-22.908463	807.078816
-1.881606	-22.925684	806.982391
-1.878122	-22.950569	806.711436
-1.865549	-23.044113	806.664680
-1.895360	-23.161713	806.617248
-1.963011	-23.311202	806.617728
-1.956861	-23.477280	806.651812
-1.963893	-23.644013	807.046888
-1.973645	-23.785932	807.243394
-1.968513	-23.934105	807.430641
-2.022644	-24.023341	807.299194
-2.061740	-24.109108	807.343046
-2.102459	-24.171345	807.269443
-2.109901	-24.203352	807.205515
-2.093014	-24.192041	807.070543
-2.102243	-24.157266	807.079698
-2.074448	-24.103206	806.900132
-2.079652	-24.051478	806.759595
-2.068619	-24.027236	806.810889
-2.068736	-24.008537	806.721012
-2.033356	-23.995892	806.778543
-1.981180	-23.920171	806.855853
-1.965082	-23.849296	807.089058
-1.896817	-23.787601	807.334281
-1.888328	-23.754747	807.545280
-1.895504	-23.676514	807.673319
-1.851991	-23.603446	807.755839
-1.787996	-23.594756	807.910169
-1.770490	-23.540594	807.998492
-1.731309	-23.493890	808.264609
-1.685978	-23.406304	808.621483
-1.626982	-23.348136	808.797568
-1.589553	-23.332911	808.861358
-1.567032	-23.220079	808.619082
-1.526093	-23.172267	808.000050
-1.461877	-23.093195	807.504713
-1.398241	-23.024210	807.102752
-1.412650	-22.928913	806.594837
-1.392670	-22.802324	806.003657
-1.373943	-22.742646	805.372248
-1.347537	-22.665809	804.758567
-1.347875	-22.628920	804.470382
-1.318498	-22.611968	804.431866
-1.317677	-22.510998	804.842507
-1.292096	-22.457572	805.337483
-1.297731	-22.368315	805.793769
-1.314546	-22.341975	806.270081
-1.352249	-22.248245	806.888519
-1.314714	-22.247635	807.382811
-1.322007	-22.205556	807.756560
-1.312524	-22.171969	807.796628
-1.320225	-22.133788	807.875565
-1.376226	-22.073102	807.996461
-1.400112	-22.003703	808.087558
-1.473122	-22.007970	807.954165
-1.513370	-21.917603	807.864969
-1.584689	-21.905083	807.569377
-1.655431	-21.910383	807.198061
-1.663686	-21.927365	807.107512
-1.730366	-21.944554	807.100558
-1.753705	-21.999195	807.072482
-1.813025	-22.047569	806.902296
-1.866121	-22.031340	806.733227
-1.917345	-22.040030	806.443723
-1.945539	-22.115251	806.210375
-1.965517	-22.192284	805.995268
-1.973528	-22.294736	806.005999
-1.940232	-22.355686	806.086471
-1.918921	-22.480097	806.202212
-1.889079	-22.623418	806.480362
-1.864552	-22.716380	806.832062
-1.850745	-22.792462	807.117095
-1.835972	-22.912738	807.130260
-1.842941	-22.979023	807.270474
-1.740933	-23.069133	807.315460
-1.766020	-23.160079	807.347253
-1.716122	-23.275999	807.303573
-1.674617	-23.401394	807.371590
-1.657797	-23.470755	807.409465
-1.561272	-23.532740	807.325175
-1.581209	-23.629013	807.115718
-1.508172	-23.731896	806.991261
-1.457498	-23.878172	806.781773
-1.456955	-24.004672	806.674536
-1.438160	-24.158220	806.771345
-1.369229	-24.327087	806.932357
-1.334313	-24.492869	806.939087
-1.319237	-24.613381	807.090751
-1.306577	-24.791087	807.025003
-1.276711	-24.930381	806.926934
-1.259822	-25.060909	806.916103
-1.272905	-25.222735	807.043100
-1.263356	-25.364668	807.016692
-1.183016	-25.522147	806.942902
-1.156220	-25.674232	806.859583
-1.102932	-25.792465	806.783255
-1.099957	-25.987785	806.599272
-1.087581	-26.113773	806.682232
-1.117990	-26.294637	806.332861
-1.094528	-26.475937	806.209679
-1.066886	-26.655344	806.140790
-1.018225	-26.875702	806.324925
-1.022432	-27.091377	806.514190
-1.024404	-27.266418	806.698254
-1.032794	-27.519741	806.832751
-0.981591	-27.787914	806.976697
-1.010761	-28.065440	807.192319
-0.969789	-28.356302	807.299685
-0.918938	-28.668076	807.292475
-0.932116	-28.839057	807.413280
-0.938358	-29.053926	807.476360
-0.934997	-29.260598	807.843701
-0.945458	-29.394983	808.224206
-0.949844	-29.489482	808.647349
-0.930078	-29.637207	809.106083
-0.911504	-29.673080	809.406792
-0.909226	-29.708676	809.138057
-0.945932	-29.774016	808.603308
-0.895694	-29.744567	807.980867
-0.865244	-29.761653	807.448174
-0.823278	-29.727282	806.771211
-0.815440	-29.670236	806.124447
-0.771452	-29.605216	805.183332
-0.692960	-29.478157	804.417572
-0.658148	-29.443820	804.035872
-0.624346	-29.354602	804.136968
-0.609456	-29.256905	804.427766
-0.554702	-29.124415	804.903246
-0.516353	-29.092884	805.563467
-0.489145	-29.018029	806.329380
-0.408410	-29.023352	806.959634
-0.381129	-28.948759	807.593547
-0.359323	-28.918048	808.115103
-0.336521	-28.781818	808.496702
-0.292561	-28.674781	808.574476
-0.258054	-28.506541	808.607333
-0.265982	-28.383232	808.590936
-0.224750	-28.187201	808.314033
-0.245529	-28.075634	807.791170
-0.170352	-28.017026	807.337906
-0.125290	-27.941077	806.836553
-0.112656	-27.961370	806.646292
-0.130546	-27.997872	806.280783
-0.067424	-28.034340	806.036606
-0.078816	-28.130118	805.809333
-0.020260	-28.263506	805.946515
0.024997	-28.438188	806.164095
0.105574	-28.548917	806.265460
0.106431	-28.705849	806.573218
0.151028	-28.833683	806.975477
0.151542	-29.066069	807.179549
0.198679	-29.258054	807.306616
0.244717	-29.417093	807.328656
0.234378	-29.606330	807.313813
0.257892	-29.794718	807.262612
0.310049	-29.945345	807.314997
0.307815	-30.117345	807.252335
0.339583	-30.322586	807.315607
0.320097	-30.501778	807.285666
0.393272	-30.689484	807.334566
0.424116	-30.883744	807.401099
0.466488	-31.082109	807.447182
0.536364	-31.329758	807.287222
0.576148	-31.569409	807.265782
0.654483	-31.758154	807.143233
0.719442	-31.980157	807.058930
0.763307	-32.294320	806.801695
0.847558	-32.585086	806.701742
0.880113	-32.894095	806.658018
0.908812	-33.258589	806.818645
0.968645	-33.596082	807.018896
1.069638	-33.967329	807.179709
1.139525	-34.302658	807.313821
1.184357	-34.572573	807.650685
1.348777	-34.814269	807.786644
1.414916	-34.997710	807.892979
1.445758	-35.145535	807.972287
1.506103	-35.253978	807.892921
1.501154	-35.330690	807.551286
1.565717	-35.379484	807.267836
1.587293	-35.394821	806.806935
1.625728	-35.386509	806.674802
1.620097	-35.359517	806.380076
1.617839	-35.289939	806.338401
1.641358	-35.201314	806.210423
1.615822	-35.179986	806.442314
1.599476	-35.186342	806.616756
1.632395	-35.199980	806.914966
1.654261	-35.245871	807.058934
1.680849	-35.213430	807.478005
1.713835	-35.257007	807.745846
1.762571	-35.293075	808.176371
1.821903	-35.320715	808.269954
1.864045	-35.302257	808.306566
1.936904	-35.274209	808.133009
1.997293	-35.284916	808.205776
2.093914	-35.283789	808.122051
2.138842	-35.293817	808.239528
2.204787	-35.244589	808.578161
2.267508	-35.207897	808.931511
2.329331	-35.154560	809.258099
2.346379	-35.096599	809.249859
2.389264	-35.036770	808.992132
2.401906	-34.952982	808.346094
2.448851	-34.913602	807.560900
2.443572	-34.825783	806.739806
2.461518	-34.795013	805.945385
2.519308	-34.724599	805.094918
2.553827	-34.723105	803.974401
2.627927	-34.636640	803.257005
2.639026	-34.705305	803.198780
2.638887	-34.781211	803.459163
2.708217	-34.829601	804.073461
2.800024	-34.926894	804.949350
2.852137	-35.045390	806.095162
2.895503	-35.165117	807.178030
2.950202	-35.276463	808.149752
3.012091	-35.393072	808.876990
3.112621	-35.493061	809.156338
3.145787	-35.484760	809.153674
3.173964	-35.517063	809.123292
3.226794	-35.510097	808.961239
3.241833	-35.509113	808.672332
3.308539	-35.561618	808.180979
3.308859	-35.618502	807.469585
3.360690	-35.637823	806.951450
3.412736	-35.670360	806.737527
3.440287	-35.734667	806.661737
3.468244	-35.810262	806.398782
3.543850	-35.864788	806.280646
3.667565	-35.954755	806.087658
3.817638	-36.021023	805.889200
3.932391	-36.180466	805.851367
4.025442	-36.292852	806.022197
4.139664	-36.403782	806.147821
4.260114	-36.567428	806.267040
4.410304	-36.761924	806.440008
4.490184	-36.902571	806.637783
4.571692	-37.065635	806.994130
4.715995	-37.148657	807.144683
4.823960	-37.324613	807.079826
4.931632	-37.469616	807.063468
5.021740	-37.606476	807.312057
5.121197	-37.724957	807.564425
5.181527	-37.874615	807.698057
5.250000	-37.988615	807.703214
5.339633	-37.995672	807.553455
5.365502	-38.013412	807.411726
5.399710	-37.976825	807.087322
5.422834	-38.000881	806.936718
5.492037	-37.963180	806.994953
5.529952	-37.882381	807.080757
5.518621	-37.886309	807.077263
5.539792	-37.784730	807.124255
5.501779	-37.682954	807.107402
5.461022	-37.613811	807.204484
5.402334	-37.478587	807.332860
5.381543	-37.337485	807.485364
5.328566	-37.143457	807.430295
5.223059	-36.926434	807.502329
5.152961	-36.819718	807.443001
5.049408	-36.636328	807.417478
4.998241	-36.472709	807.293369
4.903271	-36.384529	807.170395
4.793555	-36.279021	806.984385
4.675470	-36.182261	806.864547
4.555123	-36.105019	806.738111
4.462245	-36.080826	806.572194
4.376018	-36.030061	806.487981
4.262854	-35.954383	806.578640
4.193166	-35.884340	806.624264
4.098304	-35.786168	806.733668
3.981455	-35.716621	806.745873
3.894206	-35.600886	806.927566
3.798319	-35.481814	807.052239
3.667706	-35.365265	807.565003
3.582468	-35.208514	807.861993
3.493032	-35.023381	807.872928
3.356553	-34.807230	807.808628
3.228896	-34.634236	807.867545
3.078761	-34.391358	808.102057
2.860746	-34.202277	808.398103
2.621589	-34.013614	808.471502
2.442870	-33.759568	808.970773
2.257949	-33.569422	809.080512
2.058545	-33.369089	809.067226
1.794079	-33.141931	808.502051
1.642512	-32.893333	807.751700
1.467278	-32.647464	807.124490
1.376711	-32.376013	806.408107
1.293905	-32.150771	805.775406
1.231158	-31.951268	805.034004
1.220591	-31.765824	804.461249
1.183767	-31.585308	804.051063
1.112305	-31.485231	803.952773
1.050005	-31.305597	804.238346
1.003495	-31.111696	804.818959
0.953857	-30.996321	805.564061
0.895225	-30.889364	806.372244
0.810797	-30.768155	807.241020
0.747606	-30.652826	807.763413
0.657149	-30.555360	808.294172
0.589072	-30.416540	808.488554
0.558087	-30.299595	808.523170
0.503857	-30.135009	808.350314
0.457596	-30.075023	808.001514
0.381935	-30.032726	807.721294
0.332942	-29.986198	807.478140
0.269557	-29.892089	807.235140
0.169636	-29.895643	807.062572
0.031848	-29.809829	807.035858
-0.100260	-29.787922	806.965813
-0.236262	-29.770879	806.829725
-0.307237	-29.788705	806.750240
-0.375451	-29.790951	806.816265
-0.535780	-29.786804	806.781948
-0.623618	-29.812679	806.645530
-0.718777	-29.779575	806.853353
-0.854822	-29.718837	806.922205
-0.988245	-29.669117	807.069784
-1.110725	-29.591466	807.232570
-1.239286	-29.502310	807.323285
-1.376059	-29.507860	807.102037
-1.448200	-29.405322	807.163326
-1.602304	-29.333149	807.094103
-1.757580	-29.262129	807.027680
-1.810864	-29.197949	807.055235
-1.909246	-29.153301	807.103507
-2.024194	-29.054528	807.073780
-2.133785	-28.963135	807.065407
-2.221687	-28.905601	806.984218
-2.347400	-28.855709	807.083120
-2.447579	-28.841599	807.209142
-2.546230	-28.780655	807.185289
-2.726031	-28.680268	807.296700
-2.773514	-28.613167	807.210147
-2.918851	-28.547514	807.125686
-2.994938	-28.502384	807.186180
-3.100057	-28.468786	807.137470
-3.190990	-28.466654	806.850847
-3.261076	-28.418667	806.769419
-3.314569	-28.466399	806.741396
-3.407911	-28.476351	806.833838
-3.508278	-28.455855	806.875760
-3.574826	-28.457290	807.064942
-3.681519	-28.438975	807.118344
-3.779807	-28.415568	807.018504
-3.840859	-28.439661	807.045185
-3.897610	-28.414082	807.192449
-3.942383	-28.472189	807.266842
-4.022781	-28.429974	807.161099
-4.049694	-28.416319	807.016676
-4.140973	-28.423450	806.895602
-4.224578	-28.408524	806.726590
-4.258391	-28.404178	806.621108
-4.285680	-28.384509	806.606121
-4.359659	-28.343751	806.359320
-4.407218	-28.271815	806.338744
-4.512712	-28.291256	806.117606
-4.550677	-28.308868	806.318963
-4.654396	-28.300792	806.387170
-4.710042	-28.307778	806.525070
-4.772566	-28.265819	806.660748
-4.889469	-28.233784	806.789960
-4.982232	-28.164805	807.043362
-5.084987	-28.058209	807.444696
-5.134282	-27.942704	807.861470
-5.147799	-27.890601	808.335073
-5.195778	-27.895605	808.747656
-5.264969	-27.913452	808.915502
-5.282767	-27.838266	809.046252
-5.375315	-27.750054	808.727819
-5.452138	-27.681962	808.191571
-5.527845	-27.575356	807.717007
-5.579948	-27.484951	806.829439
-5.653724	-27.266705	806.133231
-5.717583	-27.159783	805.288281
-5.770933	-27.094701	804.445261
-5.794271	-27.033729	804.177873
-5.824706	-26.917130	804.254770
-5.831577	-26.842282	804.406227
-5.880589	-26.737838	805.052053
-5.903902	-26.705055	805.636783
-5.866482	-26.689606	806.369309
-5.842583	-26.609975	807.063337
-5.863152	-26.581162	807.744307
-5.860706	-26.537196	808.416501
-5.889252	-26.416766	808.863539
-5.886402	-26.272428	808.896241
-5.841401	-26.121216	808.817689
-5.861065	-25.997233	808.514770
-5.836905	-25.868130	808.245764
-5.881904	-25.702059	807.874425
-5.840108	-25.501939	807.404807
-5.832333	-25.390915	806.981759
-5.825975	-25.221988	806.749245
-5.841446	-25.056712	806.652379
-5.872476	-24.912936	806.627396
-5.863012	-24.793834	806.650314
-5.834383	-24.715191	806.717597
-5.827432	-24.593012	806.797821
-5.813501	-24.527082	806.874324
-5.795330	-24.405891	806.852162
-5.782897	-24.336006	806.759864
-5.700638	-24.216687	806.672023
-5.636371	-24.175146	806.619034
-5.616690	-24.104775	806.689311
-5.614636	-24.009290	806.796212
-5.561652	-23.945538	806.839883
-5.549279	-23.910741	806.882514
-5.555551	-23.875438	807.087972
-5.498148	-23.856556	807.227075
-5.504501	-23.872826	807.467587
-5.479330	-23.956636	807.605198
-5.471578	-24.005340	807.574436
-5.472897	-24.108895	807.587646
-5.501564	-24.160705	807.538464
-5.471429	-24.197912	807.378776
-5.528616	-24.302853	807.316391
-5.544762	-24.417627	807.203178
-5.556820	-24.463635	806.967383
-5.523381	-24.618541	806.905007
-5.599693	-24.803346	806.850512
-5.646686	-24.894642	806.764731
-5.696345	-24.991910	806.859492
-5.760681	-25.185343	807.045901
-5.851470	-25.331961	807.102871
-5.898235	-25.439275	807.323767
-5.964166	-25.567613	807.417733
-6.056362	-25.664339	807.352568
-6.114521	-25.799171	807.392495
-6.172827	-25.943567	807.332512
-6.250059	-26.082711	807.146348
-6.321774	-26.259725	807.182090
-6.429344	-26.375036	807.001878
-6.539950	-26.444950	806.584483
-6.623742	-26.572238	806.310357
-6.704020	-26.706291	806.380040
-6.755006	-26.866139	806.323382
-6.871214	-26.932809	806.306515
-6.973684	-27.145775	806.375015
-7.063041	-27.290061	806.558775
-7.143615	-27.472115	807.013251
-7.263177	-27.595549	807.272552
-7.385415	-27.716057	807.483355
-7.464387	-27.780115	807.626692
-7.573766	-27.810121	807.700282
-7.627542	-27.827286	807.853278
-7.708507	-27.803343	807.892328
-7.757820	-27.797496	807.795674
-7.814276	-27.801860	807.620200
-7.863087	-27.724981	807.671969
-7.919598	-27.719101	807.834438
-7.962873	-27.682408	808.222902
-7.925251	-27.666837	808.804908
-7.951116	-27.610061	809.085878
-7.999148	-27.500350	809.093096
-8.019239	-27.359839	808.697512
-8.110116	-27.197675	808.015253
-8.119878	-26.986077	807.259563
-8.204761	-26.872994	806.588855
-8.204105	-26.712689	805.822957
-8.183843	-26.525912	804.979565
-8.173725	-26.401294	804.129291
-8.120611	-26.294447	803.619122
-8.095487	-26.242498	803.529352
-8.019833	-26.225285	804.045422
-7.904193	-26.268054	805.103047
-7.802913	-26.344644	806.225598
-7.659905	-26.411267	807.481542
-7.520650	-26.427864	808.593739
-7.423233	-26.483725	809.508964
-7.341644	-26.469753	809.934421
-7.274406	-26.435611	809.815078
-7.219799	-26.377379	809.331465
-7.131793	-26.364396	808.675626
-7.108187	-26.295833	808.177070
-7.057062	-26.245618	807.629998
-6.998766	-26.181447	807.004579
-6.973515	-26.135298	806.475360
-6.941487	-26.070185	806.211706
-6.872929	-26.112041	806.141933
-6.800198	-26.187785	806.259015
-6.766767	-26.278027	806.513873
-6.716819	-26.374248	806.494598
-6.612649	-26.511617	806.556583
-6.480758	-26.696169	806.763055
-6.404907	-26.862057	806.830370
-6.275456	-27.026419	806.801765
-6.166936	-27.213048	806.688317
-6.082606	-27.400451	806.650419
-5.970876	-27.586098	806.699383
-5.852365	-27.817106	806.808395
-5.698824	-28.061884	806.896361
-5.563371	-28.309006	806.984269
-5.491698	-28.577228	807.056177
-5.349437	-28.854282	807.140528
-5.262627	-29.157454	807.197272
-5.094582	-29.464635	807.239207
-4.983479	-29.766294	807.332152
-4.833287	-30.073382	807.286504
-4.703671	-30.366997	807.310263
-4.606746	-30.547946	807.227101
-4.517533	-30.737653	807.162113
-4.487023	-30.879315	807.114846
-4.460411	-30.954072	807.068552
-4.437168	-31.037171	807.254260
-4.380164	-31.109447	807.350137
-4.367482	-31.130034	807.139043
-4.325508	-31.174203	807.108495
-4.256371	-31.232819	807.104804
-4.192758	-31.372903	807.148529
-4.108950	-31.414990	807.193701
-4.015627	-31.505700	807.159917
-3.962344	-31.658280	806.989577
-3.876053	-31.734337	806.934987
-3.828946	-31.826635	806.924888
-3.757757	-31.953937	807.074169
-3.710097	-32.075803	807.154133
-3.683642	-32.223319	807.082747
-3.620679	-32.331931	807.024376
-3.591156	-32.371434	807.075337
-3.540991	-32.507508	807.073739
-3.464333	-32.621106	807.150779
-3.445351	-32.708427	807.086799
-3.427193	-32.830647	806.997382
-3.389566	-32.961494	807.089217
-3.359734	-33.054026	807.105730
-3.330199	-33.104423	807.180532
-3.347948	-33.145766	807.216280
-3.340044	-33.189727	807.251496
-3.369216	-33.282060	807.490825
-3.355342	-33.374317	807.453581
-3.320256	-33.471582	807.437458
-3.324992	-33.549195	807.547546
-3.336695	-33.630961	807.642671
-3.340112	-33.756467	808.017164
-3.357372	-33.798321	808.392904
-3.328796	-33.922761	808.731492
-3.352425	-33.981636	808.856888
-3.383050	-34.051606	808.599580
-3.379596	-34.134652	808.128512
-3.428675	-34.201242	807.603175
-3.482573	-34.215923	807.147616
-3.450979	-34.256950	806.415687
-3.426610	-34.260954	805.816815
-3.455114	-34.303591	805.032784
-3.528626	-34.291786	804.502346
-3.471317	-34.300492	804.195854
-3.437790	-34.381686	804.282051
-3.369512	-34.455569	804.660603
-3.360212	-34.554372	805.149979
-3.270910	-34.747541	805.867840
-3.200080	-34.886082	806.574058
-3.171963	-34.985648	807.244165
-3.124644	-35.135457	807.751027
-3.090709	-35.252046	808.117204
-3.047922	-35.382627	808.462101
-3.071215	-35.503073	808.517083
-3.112496	-35.569441	808.500918
-3.075032	-35.696618	808.378902
-3.059419	-35.860642	808.108641
-3.094487	-35.975334	807.724414
-3.066079	-36.109770	807.403348
-3.042192	-36.309142	807.026894
-3.016822	-36.428815	806.868861
-2.950735	-36.564794	806.819201
-2.945497	-36.740588	806.690260
-2.897637	-36.886839	806.628232
-2.796214	-36.956720	806.534778
-2.767215	-37.037241	806.250884
-2.641885	-37.083782	806.097527
-2.575815	-37.066107	806.185757
-2.568291	-36.995845	806.500129
-2.547296	-36.909153	806.986048
-2.552395	-36.771526	807.388678
-2.459769	-36.556649	807.558110
-2.412680	-36.371395	807.633689
-2.407116	-36.154150	807.658111
-2.396295	-36.000559	807.548921
-2.392204	-35.820105	807.301288
-2.354592	-35.631724	807.265414
-2.311941	-35.485578	807.041943
-2.286933	-35.362220	806.944539
-2.280834	-35.247814	806.654072
-2.238060	-35.062641	806.621303
-2.207681	-34.971143	806.634841
-2.146407	-34.956710	806.554258
-2.155367	-34.923492	806.575738
-2.110850	-34.919027	806.618301
-2.085955	-34.935054	806.608897
-1.998753	-34.856990	806.689136
-1.958938	-34.881035	806.812723
-1.903465	-34.899689	806.845944
-1.861986	-34.922840	806.939142
-1.820836	-34.923060	807.192475
-1.743661	-34.936807	807.409648
-1.734131	-34.918226	807.581538
-1.683069	-34.858008	807.745600
-1.652952	-34.820829	807.668181
-1.684918	-34.765630	807.442662
-1.642504	-34.646847	807.372616
-1.591186	-34.570835	807.334888
-1.620707	-34.440339	807.421208
-1.646459	-34.289099	807.549480
-1.581539	-34.089435	807.523080
-1.592911	-33.875623	807.312265
-1.582424	-33.710250	807.028606
-1.553441	-33.547491	806.787503
-1.503351	-33.364383	806.657743
-1.485621	-33.215993	806.443129
-1.452309	-33.007231	806.621410
-1.432584	-32.796283	806.717980
-1.407370	-32.617026	806.937836
-1.385171	-32.456797	807.190476
-1.352770	-32.186756	807.444761
-1.322810	-31.978492	807.655703
-1.320951	-31.784681	807.866381
-1.323235	-31.598237	808.016746
-1.328609	-31.434927	808.157701
-1.305006	-31.230334	808.230089
-1.310590	-31.050529	808.190865
-1.266287	-30.870323	808.163482
-1.193318	-30.680495	808.251165
-1.197449	-30.530683	808.060717
-1.234473	-30.405338	807.556589
-1.210965	-30.322448	807.178645
-1.182505	-30.248468	806.785471
-1.231018	-30.192685	806.300952
-1.190153	-30.110926	805.711855
-1.187253	-30.086641	805.116202
-1.135319	-30.040085	804.714038
-1.151390	-30.138569	804.378202
-1.145693	-30.223319	804.358695
-1.147193	-30.358001	804.705991
-1.117839	-30.521283	805.288095
-1.134033	-30.646638	805.891223
-1.094738	-30.808029	806.389221
-1.125829	-30.844888	806.894523
-1.156048	-30.869262	807.384752
-1.156872	-30.910699	807.830160
-1.212306	-30.945199	808.018373
-1.274110	-31.006155	808.222051
-1.317371	-30.970888	808.243185
-1.360184	-30.968428	808.074079
-1.445720	-30.877672	807.993540
-1.509699	-30.821419	807.767947
-1.607812	-30.748175	807.488479
-1.688248	-30.680235	807.136574
-1.764001	-30.622788	806.793204
-1.865998	-30.588170	806.741630
-1.902850	-30.549110	806.853381
-1.952040	-30.479499	806.833140
-2.002525	-30.438098	806.797178
-2.073943	-30.438643	806.675591
-2.103905	-30.430583	806.759775
-2.088989	-30.350748	806.899841
-2.117629	-30.329387	806.779426
-2.128921	-30.327343	806.680168
-2.154952	-30.379645	806.543344
-2.145109	-30.388199	806.447067
-2.179321	-30.463358	806.481934
-2.195557	-30.583495	806.528140
-2.220365	-30.663977	806.698320
-2.257215	-30.692737	806.785183
-2.223363	-30.779647	807.027913
-2.266641	-30.854928	807.089653
-2.295920	-30.886015	807.121936
-2.332546	-30.972510	807.316223
-2.314819	-30.977086	807.403991
-2.324136	-31.084008	807.327328
-2.316436	-31.126926	807.332382
-2.348139	-31.172938	807.232051
-2.333613	-31.203804	807.090161
-2.263040	-31.180886	806.798995
-2.307358	-31.160984	806.560878
-2.205244	-31.145910	806.399031
-2.175856	-31.124364	806.426687
-2.094547	-31.072422	806.518716
-2.045119	-31.061108	806.790415
-2.005675	-31.068904	807.121932
-1.916921	-31.026375	807.225222
-1.836586	-31.028082	807.439732
-1.765277	-30.929373	807.568544
-1.659658	-30.866644	807.488977
-1.537216	-30.803804	807.584473
-1.463248	-30.701809	807.649934
-1.402790	-30.627385	807.657388
-1.334185	-30.577212	807.652711
-1.264443	-30.423976	807.628490
-1.227695	-30.339547	807.379976
-1.218093	-30.200135	807.165017
-1.241911	-30.119710	806.939839
-1.220648	-30.040993	806.842036
-1.173047	-29.912625	806.727199
-1.156687	-29.819829	806.776830
-1.147634	-29.710905	806.721189
-1.132211	-29.591066	806.696172
-1.165850	-29.544455	806.578916
-1.180029	-29.463062	806.920348
-1.208069	-29.412717	807.387689
-1.230227	-29.334747	807.705055
-1.262833	-29.301552	807.853134
-1.362061	-29.183799	807.911448
-1.429546	-29.087100	807.921097
-1.493565	-28.941259	808.061014
-1.529496	-28.788598	807.997022
-1.527475	-28.650898	808.261165
-1.600607	-28.510752	808.696174
-1.664401	-28.366377	808.866254
-1.671733	-28.227878	808.648533
-1.724360	-28.050172	808.075618
-1.755201	-27.823891	807.455095
-1.830653	-27.625806	806.999877
-1.910838	-27.450828	806.501551
-1.980030	-27.272303	805.856393
-2.021105	-27.127064	804.978767
-2.106629	-27.030601	804.208311
-2.096797	-26.969083	803.748747
-2.139788	-26.826934	803.801827
-2.154005	-26.751478	804.302872
-2.204923	-26.706542	805.136880
-2.189377	-26.685646	805.987075
-2.199848	-26.627673	807.017696
-2.240693	-26.631287	807.999084
-2.222707	-26.576229	808.780058
-2.246283	-26.560209	809.436881
-2.227253	-26.432428	809.613724
-2.209642	-26.348929	809.410448
-2.214235	-26.300906	809.052237
-2.205486	-26.210008	808.888179
-2.200060	-26.014663	808.608088
-2.211002	-25.854444	808.034986
-2.193664	-25.740226	807.503614
-2.189210	-25.611975	806.993553
-2.211739	-25.460606	806.808949
-2.266750	-25.473270	806.651747
-2.290048	-25.478430	806.606402
-2.304523	-25.489966	806.551731
-2.283177	-25.493094	806.316970
-2.262518	-25.549047	806.180862
-2.232813	-25.656770	806.107076
-2.210419	-25.812021	806.177508
-2.179733	-25.930101	806.356688
-2.157539	-26.048166	806.469315
-2.134643	-26.240122	806.481693
-2.063685	-26.394382	806.642701
-2.041804	-26.542221	806.956785
-1.961284	-26.730413	807.265104
-1.947260	-26.932993	807.412522
-1.872281	-27.105127	807.597471
-1.855123	-27.280855	807.652437
-1.854928	-27.430519	807.872776
-1.771037	-27.537943	807.959503
-1.721979	-27.649090	807.883139
-1.684686	-27.738375	807.593035
-1.646675	-27.827718	807.341538
-1.636197	-27.927958	807.180554
-1.614140	-28.005613	806.857242
-1.549450	-28.051367	806.619025
-1.537849	-28.070458	806.492190
-1.532301	-28.135345	806.573098
-1.491627	-28.198266	806.741129
-1.483452	-28.281586	806.878347
-1.540547	-28.333909	807.048769
-1.513359	-28.342838	807.446284
-1.538590	-28.344997	807.705380
-1.516224	-28.333095	807.766000
-1.571058	-28.318464	808.003527
-1.596373	-28.319275	807.952114
-1.585536	-28.295936	807.841158
-1.622272	-28.224046	807.595092
-1.606744	-28.127058	807.379629
-1.628056	-28.049467	807.251210
-1.658769	-27.888478	807.090341
-1.661395	-27.821973	806.820330
-1.682971	-27.722221	806.643871
-1.693279	-27.609530	806.524904
-1.706661	-27.535539	806.426370
-1.735039	-27.448608	806.545362
-1.758135	-27.467159	806.596075
-1.771574	-27.434985	806.825241
-1.776011	-27.426051	807.039086
-1.768578	-27.387599	807.437402
-1.806519	-27.366763	807.623786
-1.852445	-27.327572	807.720421
-1.884320	-27.345422	807.822375
-1.911333	-27.282013	808.124403
-1.956876	-27.228677	808.281639
-1.938597	-27.242529	808.359800
-1.976586	-27.235478	808.425884
-2.030569	-27.236107	808.545848
-2.054527	-27.280087	808.355141
-2.054515	-27.260517	808.003274
-2.075790	-27.240756	807.397897
-2.093205	-27.239584	807.036302
-2.151198	-27.242571	806.858221
-2.216336	-27.179615	806.689826
-2.196613	-27.143052	806.277862
-2.261272	-27.078847	805.675931
-2.290369	-27.050999	805.155134
-2.321668	-27.058254	804.889764
-2.325572	-27.046270	804.657975
-2.324749	-27.034529	804.618923
-2.326524	-27.041881	804.911163
-2.344325	-27.096194	805.298776
-2.357746	-27.150133	805.830704
-2.336440	-27.185693	806.399631
-2.394014	-27.279520	806.948931
-2.421057	-27.357230	807.540927
-2.460833	-27.433883	807.666172
-2.491647	-27.531047	807.854010
-2.492160	-27.663582	808.047748
-2.482381	-27.778991	808.248068
-2.468204	-27.842227	808.277464
-2.483053	-27.906408	808.089781
-2.466400	-28.043247	807.810626
-2.542093	-28.121558	807.573828
-2.562018	-28.266491	807.501932
-2.531612	-28.373864	807.275052
-2.586252	-28.482235	807.034993
-2.641663	-28.562728	806.804612
-2.618519	-28.621548	806.575025
-2.582344	-28.651075	806.330805
-2.585307	-28.753900	806.142532
-2.610699	-28.883824	806.155472
-2.578376	-28.968020	806.202653
-2.523007	-29.112625	806.264043
-2.489695	-29.188777	806.516368
-2.495235	-29.275545	806.683691
-2.459386	-29.397919	806.883923
-2.455874	-29.552478	807.119367
-2.417996	-29.694834	807.355379
-2.394372	-29.802623	807.495645
-2.374393	-29.934589	807.475950
-2.337837	-30.023998	807.565404
-2.296251	-30.098907	807.420000
-2.252804	-30.178364	807.220382
-2.221260	-30.239948	807.051090
-2.215038	-30.346350	806.931826
-2.192946	-30.425368	806.924905
-2.152289	-30.488694	807.008806
-2.125461	-30.578726	806.998398
-2.086604	-30.619028	807.118843
-2.104151	-30.667722	807.334725
-2.110184	-30.683056	807.370479
-2.048423	-30.734478	807.279464
-2.057079	-30.790844	807.390160
-2.056874	-30.825133	807.425976
-1.968004	-30.814989	807.493058
-1.937135	-30.859077	807.435307
-1.902578	-30.942442	807.292671
-1.868712	-30.920700	807.118749
-1.839599	-30.855824	807.098651
-1.776231	-30.817573	807.066473
-1.737005	-30.756844	806.938443
-1.663013	-30.737872	806.692468
-1.654640	-30.747050	806.496494
-1.592811	-30.792288	806.321476
-1.479739	-30.801422	806.322365
-1.421414	-30.791268	806.274692
-1.406646	-30.778533	806.467893
-1.353151	-30.850448	806.608547
-1.332290	-30.862031	806.849606
-1.271290	-30.843234	807.073143
-1.214649	-30.823307	807.528766
-1.158740	-30.806320	807.737264
-1.090331	-30.761433	808.102948
-1.036595	-30.737098	808.197280
-1.031068	-30.685307	808.005103
-1.017016	-30.628246	807.939803
-0.930577	-30.612023	807.862406
-0.903377	-30.661206	807.913088
-0.864819	-30.692918	808.069596
-0.876021	-30.718919	808.108066
-0.820473	-30.798831	807.902149
-0.780656	-30.855244	807.624749
-0.735347	-30.974341	807.159563
-0.701033	-31.111624	806.691114
-0.697959	-31.173778	806.166266
-0.719238	-31.319825	805.760205
-0.738512	-31.471770	805.330059
-0.753553	-31.549075	804.853081
-0.738830	-31.726201	804.769290
-0.735691	-31.922766	805.022389
-0.761877	-32.091270	805.230499
-0.793706	-32.208184	805.638020
-0.756947	-32.347448	806.075762
-0.756264	-32.430560	806.538309
-0.720255	-32.551202	807.039786
-0.729865	-32.677730	807.375250
-0.679478	-32.735205	807.835998
-0.681467	-32.802428	808.051522
-0.685035	-32.893495	807.962500
-0.687256	-32.977015	807.907076
-0.678527	-33.078770	807.788243
-0.634495	-33.179421	807.720859
-0.639915	-33.315893	807.685548
-0.625390	-33.415019	807.410196
-0.586326	-33.552402	807.405481
-0.590714	-33.657822	807.289457
-0.620810	-33.803673	807.102941
-0.599763	-33.892563	807.116866
-0.593190	-34.114067	806.996307
-0.634065	-34.206823	806.741673
-0.706866	-34.375525	806.427929
-0.774025	-34.498257	806.256855
-0.749864	-34.584556	806.087643
-0.748131	-34.709618	805.965539
-0.785901	-34.864076	806.019836
-0.839074	-34.954830	806.207936
-0.882668	-35.050707	806.233153
-0.892572	-35.180088	806.435948
-0.912959	-35.344593	806.499527
-0.897048	-35.400569	806.809345
-0.907570	-35.498068	807.154196
-0.897075	-35.573850	807.424202
-0.880851	-35.676537	807.681505
-0.920122	-35.789163	807.802934
-0.873967	-35.869490	807.766031
-0.820498	-35.908853	807.709008
-0.825888	-35.990262	807.680448
-0.823253	-36.069770	807.537780
-0.766106	-36.135065	807.491999
-0.760391	-36.219851	807.364372
-0.696960	-36.245267	807.301402
-0.663227	-36.246548	807.174774
-0.599210	-36.278449	806.951881
-0.508744	-36.347127	806.807137
-0.423411	-36.421880	806.815423
-0.300329	-36.456528	806.882214
-0.210305	-36.505206	807.132289
-0.167805	-36.518679	807.246954
-0.054868	-36.582599	807.451678
0.023603	-36.650976	807.565613
0.096434	-36.673761	807.680625
0.174883	-36.686731	807.705019
0.253410	-36.673500	807.778001
0.340938	-36.699399	807.805352
0.433763	-36.699854	807.637755
0.619257	-36.584530	807.942013
0.671397	-36.586802	807.743379
0.714921	-36.643315	807.378908
0.768770	-36.827488	807.520862
0.802391	-37.026888	807.891281
0.882748	-37.174778	808.034399
0.967120	-37.361448	807.869786
1.063482	-37.535589	807.379841
1.101592	-37.687119	807.112836
1.152533	-37.859627	806.932675
1.248362	-38.005498	806.705630
1.272027	-38.201749	806.557977
1.251596	-38.337811	806.658240
1.253055	-38.530877	806.860052
1.298244	-38.676738	807.066327
1.361148	-38.849890	807.253794
1.354496	-39.041859	807.612275
1.384754	-39.249322	808.154298
1.423190	-39.496981	808.786541
1.427676	-39.698015	808.979297
1.488939	-39.857628	808.769632
1.485109	-40.037871	808.146469
1.533071	-40.090074	807.347983
1.522704	-40.137123	806.561251
1.544583	-40.191671	805.678142
1.583713	-40.274112	804.924516
1.628825	-40.336132	804.333839
1.653431	-40.413915	804.037931
1.705019	-40.490247	803.974033
1.742175	-40.520776	804.187741
1.794532	-40.641816	804.954244
1.753894	-40.743743	805.810714
1.794990	-40.798671	806.755866
1.806213	-40.912660	807.738508
1.794891	-41.043367	808.555645
1.826434	-41.098204	809.000832
1.842528	-41.126309	808.964412
1.830395	-41.147284	809.018264
1.891373	-41.195082	809.081043
1.923654	-41.189296	809.009103
1.918888	-41.177696	808.759129
1.891457	-41.211637	808.258607
1.887419	-41.201533	807.665645
1.920359	-41.197700	807.111724
1.932212	-41.231863	806.584370
1.932288	-41.276442	806.378739
1.908227	-41.338170	806.341755
1.939697	-41.419589	806.181322
1.994240	-41.481862	806.175010
2.038234	-41.530286	806.077664
2.083542	-41.541189	806.116989
2.079553	-41.608264	806.200673
2.144884	-41.675958	806.293578
2.211440	-41.749668	806.717451
2.238392	-41.772545	806.931348
2.253864	-41.834815	807.062660
2.283039	-41.879863	807.131688
2.305712	-41.876956	807.381826
2.300361	-41.868545	807.601867
2.312564	-41.800317	807.669396
2.292469	-41.699456	807.682647
2.280576	-41.536695	807.865990
2.290988	-41.425679	807.668671
2.260274	-41.203402	807.608497
2.263853	-41.031119	807.415201
2.277794	-40.898814	807.227886
2.214839	-40.748764	807.021680
2.229495	-40.614169	806.855156
2.190640	-40.532904	806.654232
2.162849	-40.401630	806.650205
2.094487	-40.314479	806.584634
2.074062	-40.201990	806.772672
2.044765	-40.057233	806.916027
1.948178	-39.942317	807.061782
1.828159	-39.780396	807.403659
1.731341	-39.596578	807.549858
1.663400	-39.454478	807.666434
1.541700	-39.346382	807.525317
1.483242	-39.189494	807.611211
1.382200	-39.043848	807.356886
1.245399	-38.940136	807.291086
1.165296	-38.792571	807.142281
1.044869	-38.552708	807.120898
0.853860	-38.327140	807.056570
0.702795	-38.158619	807.045600
0.580025	-37.996217	807.004770
0.449425	-37.753625	806.892961
0.346855	-37.513488	806.925595
0.169930	-37.291660	806.927618
0.040418	-37.054805	807.065618
-0.103112	-36.868578	807.245036
-0.214499	-36.653890	807.472974
-0.295918	-36.417830	807.448468
-0.403334	-36.257832	807.429070
-0.474459	-36.080419	807.422239
-0.551669	-35.916367	807.385086
-0.616153	-35.910534	807.360600
-0.672329	-35.871083	807.493179
-0.688053	-35.908844	807.913752
-0.675543	-35.950419	808.196332
-0.704417	-36.040575	808.384666
-0.744756	-36.133194	808.395083
-0.748509	-36.198336	807.999704
-0.755596	-36.234560	807.487093
-0.753362	-36.234363	807.062474
-0.734949	-36.306326	806.625114
-0.728601	-36.333937	806.116136
-0.744876	-36.361907	805.606439
-0.716667	-36.496616	805.113846
-0.700065	-36.570777	804.838888
-0.671740	-36.608564	804.796604
-0.635492	-36.685442	804.789740
-0.604927	-36.715537	805.060376
-0.546031	-36.838475	805.438357
-0.511123	-36.949639	805.858750
-0.503144	-37.015167	806.355089
-0.443173	-37.094637	806.809036
-0.417436	-37.206931	807.274443
-0.368787	-37.298310	807.502519
-0.332407	-37.374590	807.748522
-0.250827	-37.445987	807.919671
-0.218256	-37.463859	808.136660
-0.145664	-37.520963	808.281023
-0.086470	-37.544831	808.253891
-0.023801	-37.498450	808.171104
-0.053190	-37.444201	807.891574
-0.020408	-37.296708	807.876370
-0.025345	-37.148120	807.767037
-0.060443	-37.002413	807.747728
-0.102761	-36.819392	807.587260
-0.106823	-36.652896	807.174243
-0.102501	-36.439539	807.038989
-0.159225	-36.298335	806.697122
-0.183287	-36.111806	806.446851
-0.233624	-35.984291	806.520345
-0.314940	-35.782167	806.579851
-0.381307	-35.666751	806.599062
-0.408836	-35.442399	806.746868
-0.458892	-35.254181	806.947685
-0.486123	-35.025507	807.192085
-0.541841	-34.796468	807.399817
-0.566824	-34.638381	807.332745
-0.581541	-34.396032	807.170893
-0.624958	-34.275773	807.114855
-0.646142	-34.187220	807.040649
-0.644219	-34.070492	806.981911
-0.668593	-33.987768	806.748137
-0.674128	-33.929519	806.474743
-0.705768	-33.846993	806.554471
-0.704555	-33.743927	806.643176
-0.676281	-33.666783	806.602350
-0.742100	-33.533146	806.706615
-0.762308	-33.394486	806.768233
-0.807390	-33.325486	806.790145
-0.832929	-33.211712	807.044592
-0.871560	-33.103550	807.253792
-0.915642	-33.037157	807.356733
-0.973827	-32.947761	807.327684
-0.971259	-32.807948	807.468335
-1.012579	-32.651877	807.352815
-1.058790	-32.568515	807.293609
-1.072989	-32.417920	807.187159
-1.207350	-32.273500	807.028352
-1.191989	-32.137841	806.985450
-1.248416	-32.039676	806.938226
-1.343641	-31.919874	806.978692
-1.393879	-31.750180	806.926604
-1.478941	-31.651661	806.716592
-1.570968	-31.550290	806.485734
-1.619951	-31.493936	806.293291
-1.664349	-31.433139	806.323693
-1.720388	-31.350138	806.426874
-1.742140	-31.256516	806.434439
-1.786241	-31.213525	806.554977
-1.792778	-31.165871	806.697177
-1.806846	-31.149079	807.019592
-1.788499	-31.135457	807.378427
-1.831331	-31.130361	807.275505
-1.885481	-31.114857	807.245614
-1.882195	-31.077371	807.315431
-1.930114	-31.081180	807.459527
-1.897185	-31.079364	807.676640
-1.936578	-31.144269	807.958563
-1.955421	-31.175747	808.355531
-1.965184	-31.219074	808.523229
-1.958031	-31.275715	808.245528
-1.959010	-31.287152	807.968222
-1.957518	-31.308024	807.489188
-1.964162	-31.341168	807.003842
-2.011404	-31.393510	806.523616
-2.017722	-31.462345	805.842096
-2.057438	-31.447772	805.128314
-2.133075	-31.477588	804.618267
-2.191482	-31.506788	804.349641
-2.194554	-31.540490	804.376127
-2.230090	-31.609638	804.675847
-2.289960	-31.714311	804.986783
-2.302226	-31.814754	805.503353
-2.297031	-31.882188	806.149724
-2.331413	-32.005835	806.677874
-2.366193	-32.087568	807.182000
-2.386314	-32.146192	807.657224
-2.411595	-32.206622	808.177141
-2.433484	-32.226674	808.522937
-2.498924	-32.254594	808.768993
-2.544144	-32.296199	809.027113
-2.551211	-32.341847	809.047417
-2.567498	-32.294501	808.731764
-2.548006	-32.301626	808.367219
-2.535662	-32.330964	807.897326
-2.604279	-32.318374	807.354932
-2.601937	-32.255529	806.922187
-2.619414	-32.256476	806.620743
-2.656334	-32.236499	806.280131
-2.688490	-32.224170	805.976375
-2.722242	-32.223496	805.852743
-2.715146	-32.161150	805.886565
-2.705403	-32.202184	806.075673
-2.696555	-32.218585	806.506147
-2.660517	-32.157411	806.814972
-2.649316	-32.109147	807.110660
-2.610891	-32.085033	807.427271
-2.560835	-32.079774	807.635339
-2.518853	-32.027793	807.760049
-2.464314	-31.969306	807.725463
-2.448171	-31.886443	807.648760
-2.384845	-31.821039	807.580996
-2.309671	-31.684363	807.447959
-2.285523	-31.521249	807.348251
-2.256378	-31.433215	807.310524
-2.220863	-31.380801	807.332767
-2.135450	-31.285031	807.307368
-2.111535	-31.195697	807.474527
-2.039373	-31.170177	807.533209
-1.950466	-31.066637	807.547549
-1.929475	-30.946635	807.414058
-1.905730	-30.818451	807.217355
-1.828557	-30.719065	807.041702
-1.764099	-30.609897	806.959525
-1.726907	-30.473018	806.886402
-1.679281	-30.379570	806.981274
-1.644253	-30.225343	807.068470
-1.591115	-30.201663	806.969807
-1.536014	-30.059236	807.122937
-1.530204	-29.974654	807.296092
-1.510128	-29.866771	807.577904
-1.482363	-29.721753	807.649706
-1.446028	-29.595801	807.633667
-1.405781	-29.521796	807.234357
-1.395212	-29.461076	806.919367
-1.361459	-29.362561	806.686059
-1.350865	-29.252293	806.479758
-1.360609	-29.146912	806.273020
-1.384199	-29.065021	806.412740
-1.378732	-29.034660	806.548787
-1.362701	-29.029937	806.823299
-1.380656	-29.002446	806.919805
-1.387404	-28.964888	806.995663
-1.406451	-28.983030	807.118485
-1.389472	-28.972944	807.377990
-1.452938	-29.021476	807.457923
-1.487652	-28.993179	807.605764
-1.466742	-28.972768	807.823268
-1.576309	-28.937581	807.976124
-1.605999	-28.921896	808.138782
-1.645330	-28.958829	808.421248
-1.688738	-28.923209	808.734491
-1.692314	-28.942581	808.914810
-1.742891	-28.950793	808.763922
-1.732113	-28.927458	808.312629
-1.714942	-28.916687	807.689364
-1.723826	-28.890269	807.102248
-1.784436	-28.762939	806.720915
-1.855881	-28.603618	806.259320
-1.864307	-28.494080	805.489725
-1.842029	-28.480464	804.833659
-1.872825	-28.417098	804.391392
-1.853116	-28.384382	804.175333
-1.815141	-28.349378	804.437745
-1.797471	-28.269518	805.123036
-1.788344	-28.260720	805.770812
-1.759959	-28.316576	806.511067
-1.730372	-28.302297	807.237528
-1.732241	-28.315152	807.978150
-1.674051	-28.326187	808.568875
-1.651244	-28.244963	808.762977
-1.643328	-28.244368	808.780882
-1.564703	-28.176194	808.746580
-1.483208	-28.124141	808.762923
-1.462309	-28.032269	808.568868
-1.429072	-27.871686	808.137681
-1.361197	-27.767014	807.510109
-1.327479	-27.647742	806.888470
-1.200403	-27.551859	806.752627
-1.167271	-27.455493	806.606779
-1.118639	-27.490092	806.344457
-1.047295	-27.487122	806.257600
-0.935091	-27.454039	806.268195
-0.871645	-27.458864	806.229436
-0.738547	-27.453049	806.248488
-0.638623	-27.551136	806.269141
-0.476893	-27.591756	806.450680
-0.392276	-27.635221	806.564913
-0.298178	-27.701417	806.802777
-0.208471	-27.732842	806.751936
-0.174102	-27.786271	806.986244
-0.117520	-27.875611	807.148168


==> anc/emg_analysis.R <==
#RRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRR
#
# EMG data analysis
# Example with quiet standing test data
#  	
# Frank Borg 2010 -
# frank.borg@chydenius.fi
# University of Jyväskylä,
# Kokkola University consortium Chydenius, Finland
#
# 20.07.2011 added Cauchy-vT intensity analysis (FB)
#
#RRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRRR

    outputpdf = "C:/EMGR/result.pdf"  # output file for the report if chhosen report = TRUE  
	sinkfile = "C:/EMGR/sink.txt" # output file for the output which is usually diplayed at the command line
	
	report = TRUE  # if report = TRUE then the script will output pdf report, otherwise it will plot graphs in the console mode.
	
	usesink = FALSE # if set true then the output at the command line is directed to the sink file
	
	if(usesink) sink(file = sinkfile)
	
	EMGfuns <- "C:/EMGR/EMGfuns.R" # script file with EMG analysis fucntions
	
	source(EMGfuns) # loads the EMGfuns

	sampFreq1 <- 1000 # sampling rate for EMG, Hz
	sampFreq2 <- 100 # sampling rate for force plate data, Hz

	# data files
	bal1f <- "C:/EMGR/data.bal" # force plate data -- COP
	emg1f <- "C:/EMGR/data.emg" # EMG data

	BAL1 <- read.table(bal1f, header = FALSE) # COP data (mm)
	EMG1 <- read.table(emg1f, header = FALSE) # EMG data (mV)
	
	n1 <- nrow(EMG1)
	n2 <- nrow(BAL1)
	
	time1 <- seq(1,n1,1)/sampFreq1 # time for EMG data
	time2 <- seq(1,n2,1)/sampFreq2 # time for COP data	
	
	names(BAL1) <- c("COP_X", "COP_Y", "Fz") # COP = Center Of Pressure (unit: mm), Fz = total vertical force (unit: N)
	names(EMG1) <- c("TAd", "LGd", "MGd","TAs", "LGs", "MGs") # TAs = Tibialis ant. sinister, LG = Lateral gastroc., MG = Medial gastroc.
	
		op <- par(mar = c(4,4,4,4)) # sets margins for plot area and enough margin on the rigth side for labels and legend
	
	if(report){
		library(lattice) # lattice is a graphical package
		trellis.device(device = pdf, file = outputpdf, fonts = "Helvetica")
	}	


	#1. plot normalized raw, ARV, turns and bw0 (Butterworth) processed EMG
	
	ARV <- EMG_arv(EMG1$MGs)
		
	# legends for the plot
	main <- "Gastroc. med. sin. sEMG"
	xlab <- "Time (sec)" # x-axis legend

	ylab <- "EMG raw, ARV, turns, bw0" # y-axis legend
	mx <- max(abs(EMG1$MGs- mean(EMG1$MGs)), na.rm = TRUE)
	plot(time1, (EMG1$MGs- mean(EMG1$MGs))/mx, ylim = c(-1,5), type = "l", main = main, xlab = xlab, ylab = ylab, col = "black")
	mx <- max(ARV$arv, na.rm = TRUE)
	lines(time1, ARV$arv/mx + 1, col = "red") # adds second graph to the plot
	turns <- EMG_turns(EMG1$MGs)
	mx <- max(turns$turns.ps, na.rm = TRUE)
	lines(time1, turns$turns.ps/mx + 2, col = "blue") # add ssecond graph to the plot
	bw <- EMG_bw0(EMG1$MGs, cutOff = 1.0)
	bwmx <- max(abs(bw$bw0 - mean(bw$bw0)), na.rm = TRUE)
	lines(bw$time/1000, (bw$bw0 - mean(bw$bw0))/bwmx + 3, col = "green") # adds second graph to the plot
	legend("topright", c("Raw EMG", "ARV", "Turns", "BW0"), cex=0.8, col=c("black", "red", "blue", "green"), lty = c(1,1,1,1)) #adds legend
	
	
	if(!report) devAskNewPage(ask = TRUE) # This prompts the user to click the plot area in order to open the next plot
	
	#2. plot EMG spectrum
	
	spec <- EMG_spec(EMG1$MGs, plot = TRUE) 
	
	print(paste("Mean freq = ", round(spec$meanf, 1), " Hz"))  # prints to the sink
	print(paste("Median freq = ", round(spec$medianf,1), " Hz"))
	
	if(!report) devAskNewPage(ask = TRUE)
	
	#3. Plot mean/median freq vs time using short time Fourier transform STFT
	
	stft <- EMG_stft_f(EMG1$MGs, plot = TRUE) 
	
			
	#4a. filter bank intensity analysis Morlet-vT ... calculation may take some time
	
	if(!report) devAskNewPage(ask = TRUE)
	
	emgfba <- EMG_morvt(EMG1$MGs, J = 12, plot = TRUE)
	
	#4b. filter bank intensity analysis Cauchy-vT ... calculation may take some time
	
	emgfbb <- EMG_cauchyvt(EMG1$MGs, J = 12, plot = TRUE)
	
	#5. Multiresolution analysis
	
	if(!report) devAskNewPage(ask = TRUE)
	
	s <-EMGx_mra(EMG1$MGs, J = 8, plot = TRUE)
	
	print(s$parameters)
	
	rm(s) # removes the variable s from memory
	
	
	#6. plot COP data
	
	if(!report) devAskNewPage(ask = TRUE)
	
	plot(BAL1$COP_X, BAL1$COP_Y, type = "l", main = "Posturogram", ylab = "COP Y (mm)", xlab = "COP X (mm)") 
	grid()

	#7. plot COP Y vs lowpass filtered MG EMG -- detail
	
	if(!report) devAskNewPage(ask = TRUE)
	
	mxy <- max(abs(BAL1$COP_Y - mean(BAL1$COP_Y)), na.rm = TRUE)
	
	plot(bw$time/1000, bw$bw0/bwmx, ylim = c(0,2),  
	main = "COP Y and Gastroc. EMG", xlab = "Time (s)", ylab = "Lowpass filtered rEMG",  type = "l")
	lines(time2, (BAL1$COP_Y - mean(BAL1$COP_Y))/mxy + 1, col = "red")
	axis(side = 4)
	mtext("COP Y", side = 4, line = 2, col = "red")
	print(bw$parameters)
	
	
	#8. Plot COP Y vs lowpassed Gastroc EMG
	
	if(!report) devAskNewPage(ask = TRUE)
	
	n <- length(EMG1$MGs)
	n1 <- length(BAL1$COP_Y)
	main <- "COP Y vs lowpassed Gastroc EMG"
	xlab = "COP Y, normalized"
	ylab = "Lowpassed rectified EMG"
	plot((BAL1$COP_Y - mean(BAL1$COP_Y))/mxy, downSample(bw$bw0, n, n1)/bwmx, main = main, xlab = xlab, ylab = ylab, type = "p", pch = ".")
		
	print(cor.test((BAL1$COP_Y - mean(BAL1$COP_Y)), downSample(bw$bw0, n, n1)))	# correlation between COP Y and lowpassed rectified EMG
	
	#8.b Coherence COP_Y vs downsampled EMG
	
	res <- EMGx_coh((BAL1$COP_Y - mean(BAL1$COP_Y))/mxy, downSample(bw$bw0, n, n1)/bwmx, sampFreq = 100)
		
	res <- EMG_coh((BAL1$COP_Y - mean(BAL1$COP_Y))/mxy, downSample(bw$bw0, n, n1)/bwmx, sampFreq = 100, DT = 4000, plot = TRUE)
	
	par(op) # restores default graphical parameters values
	
	if(usesink) {
		sink(file = NULL) # redirects sink to the standard input-output
		unlink(sinkfile)
	}	
	
	if(report) dev.off()
	

	
